AutoEncoder for Interpolation

In physical science, sensor data are collected over time to produce timeseries data. However, depending on the real-world condition and underlying physics of the sensor, data might be noisy. Besides, the limitation of sample-time on sensors may not allow collecting data over all the timepoints, may require some form of interpolation. Interpolation may not be smooth enough, fail to denoise data, and derivative operation on noisy sensor data may be poor that do not reveal any high order dynamics. In this article, we propose to use AutoEncoder to perform interpolation that also denoise data simultaneously. A brief example using a real-world is also provided.

==> AutoEncoder_Interpolation_TF2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# TensorFlow 2: How to use AutoEncoder for Interpolation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## A Short Tutorial on using TensorFlow 2 with AutoEncoder for Interpolation and Denoising"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import glob\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Time</th>\n",
       "      <th>Message</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.009120</td>\n",
       "      <td>0.012658</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.018176</td>\n",
       "      <td>0.012658</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.027272</td>\n",
       "      <td>0.012658</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.036377</td>\n",
       "      <td>0.025316</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>106</th>\n",
       "      <td>0.963658</td>\n",
       "      <td>0.949367</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>107</th>\n",
       "      <td>0.972722</td>\n",
       "      <td>0.962025</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>108</th>\n",
       "      <td>0.981842</td>\n",
       "      <td>0.974684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>109</th>\n",
       "      <td>0.990910</td>\n",
       "      <td>0.987342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>110</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>111 rows × 2 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "         Time   Message\n",
       "0    0.000000  0.000000\n",
       "1    0.009120  0.012658\n",
       "2    0.018176  0.012658\n",
       "3    0.027272  0.012658\n",
       "4    0.036377  0.025316\n",
       "..        ...       ...\n",
       "106  0.963658  0.949367\n",
       "107  0.972722  0.962025\n",
       "108  0.981842  0.974684\n",
       "109  0.990910  0.987342\n",
       "110  1.000000  1.000000\n",
       "\n",
       "[111 rows x 2 columns]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.read_csv(\"../data/lead_dist_sample.csv\")\n",
    "time = df['Time'].values\n",
    "message = df['Message'].values\n",
    "df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Training"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Model: \"sequential\"\n",
      "_________________________________________________________________\n",
      "Layer (type)                 Output Shape              Param #   \n",
      "=================================================================\n",
      "dense (Dense)                (None, 1)                 2         \n",
      "_________________________________________________________________\n",
      "dense_1 (Dense)              (None, 128)               256       \n",
      "_________________________________________________________________\n",
      "dense_2 (Dense)              (None, 64)                8256      \n",
      "_________________________________________________________________\n",
      "dense_3 (Dense)              (None, 32)                2080      \n",
      "_________________________________________________________________\n",
      "dense_4 (Dense)              (None, 64)                2112      \n",
      "_________________________________________________________________\n",
      "dense_5 (Dense)              (None, 128)               8320      \n",
      "_________________________________________________________________\n",
      "dense_6 (Dense)              (None, 1)                 129       \n",
      "=================================================================\n",
      "Total params: 21,155\n",
      "Trainable params: 21,155\n",
      "Non-trainable params: 0\n",
      "_________________________________________________________________\n",
      "Epoch 1/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.277 - 0s 1ms/step - loss: 0.2577\n",
      "Epoch 2/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.212 - 0s 1ms/step - loss: 0.1707\n",
      "Epoch 3/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.096 - 0s 1ms/step - loss: 0.0759\n",
      "Epoch 4/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.038 - 0s 945us/step - loss: 0.0258\n",
      "Epoch 5/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.036 - 0s 1ms/step - loss: 0.0375\n",
      "Epoch 6/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.030 - 0s 1ms/step - loss: 0.0232\n",
      "Epoch 7/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.014 - 0s 1ms/step - loss: 0.0156\n",
      "Epoch 8/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.019 - 0s 879us/step - loss: 0.0183\n",
      "Epoch 9/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.012 - 0s 1ms/step - loss: 0.0109\n",
      "Epoch 10/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.007 - 0s 1ms/step - loss: 0.0080\n",
      "Epoch 11/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.008 - 0s 1ms/step - loss: 0.0064\n",
      "Epoch 12/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.003 - 0s 1ms/step - loss: 0.0031\n",
      "Epoch 13/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.002 - 0s 1ms/step - loss: 0.0028\n",
      "Epoch 14/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.001 - 0s 2ms/step - loss: 0.0011\n",
      "Epoch 15/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 0.001 - 0s 1ms/step - loss: 8.9738e-04\n",
      "Epoch 16/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.4459e-0 - 0s 1ms/step - loss: 5.4300e-04\n",
      "Epoch 17/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7458e-0 - 0s 1ms/step - loss: 4.0701e-04\n",
      "Epoch 18/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8469e-0 - 0s 1ms/step - loss: 2.2048e-04\n",
      "Epoch 19/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7884e-0 - 0s 1ms/step - loss: 1.7135e-04\n",
      "Epoch 20/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6148e-0 - 0s 1ms/step - loss: 1.5470e-04\n",
      "Epoch 21/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3500e-0 - 0s 1ms/step - loss: 9.4221e-05\n",
      "Epoch 22/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0161e-0 - 0s 1ms/step - loss: 8.7441e-05\n",
      "Epoch 23/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.5458e-0 - 0s 1ms/step - loss: 7.9002e-05\n",
      "Epoch 24/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.7428e-0 - 0s 1ms/step - loss: 5.8024e-05\n",
      "Epoch 25/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.0330e-0 - 0s 1ms/step - loss: 4.6274e-05\n",
      "Epoch 26/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.0004e-0 - 0s 1ms/step - loss: 3.8207e-05\n",
      "Epoch 27/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7045e-0 - 0s 1ms/step - loss: 3.4478e-05\n",
      "Epoch 28/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3269e-0 - 0s 1ms/step - loss: 3.3765e-05\n",
      "Epoch 29/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5936e-0 - 0s 1ms/step - loss: 3.6991e-05\n",
      "Epoch 30/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3502e-0 - 0s 1ms/step - loss: 3.1855e-05\n",
      "Epoch 31/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2736e-0 - 0s 1ms/step - loss: 2.5067e-05\n",
      "Epoch 32/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8362e-0 - 0s 1ms/step - loss: 2.3112e-05\n",
      "Epoch 33/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9695e-0 - 0s 1ms/step - loss: 2.3459e-05\n",
      "Epoch 34/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7220e-0 - 0s 2ms/step - loss: 2.1063e-05\n",
      "Epoch 35/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4791e-0 - 0s 2ms/step - loss: 2.0406e-05\n",
      "Epoch 36/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4513e-0 - 0s 2ms/step - loss: 2.5186e-05\n",
      "Epoch 37/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3056e-0 - 0s 2ms/step - loss: 2.6251e-05\n",
      "Epoch 38/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7148e-0 - 0s 1ms/step - loss: 2.3684e-05\n",
      "Epoch 39/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6818e-0 - 0s 1ms/step - loss: 2.0797e-05\n",
      "Epoch 40/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5838e-0 - 0s 2ms/step - loss: 1.6853e-05\n",
      "Epoch 41/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4433e-0 - 0s 1ms/step - loss: 1.7360e-05\n",
      "Epoch 42/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8777e-0 - 0s 1ms/step - loss: 1.7682e-05\n",
      "Epoch 43/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7120e-0 - 0s 2ms/step - loss: 1.9251e-05\n",
      "Epoch 44/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3290e-0 - 0s 1ms/step - loss: 1.7550e-05\n",
      "Epoch 45/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7545e-0 - 0s 2ms/step - loss: 1.9769e-05\n",
      "Epoch 46/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6123e-0 - 0s 1ms/step - loss: 1.9128e-05\n",
      "Epoch 47/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7424e-0 - 0s 1ms/step - loss: 1.8715e-05\n",
      "Epoch 48/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5544e-0 - 0s 2ms/step - loss: 1.9187e-05\n",
      "Epoch 49/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0893e-0 - 0s 2ms/step - loss: 2.1968e-05\n",
      "Epoch 50/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0478e-0 - 0s 1ms/step - loss: 1.6234e-05\n",
      "Epoch 51/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0902e-0 - 0s 2ms/step - loss: 1.7664e-05\n",
      "Epoch 52/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6886e-0 - 0s 2ms/step - loss: 1.7629e-05\n",
      "Epoch 53/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1055e-0 - 0s 2ms/step - loss: 2.1197e-05\n",
      "Epoch 54/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1964e-0 - 0s 2ms/step - loss: 1.6502e-05\n",
      "Epoch 55/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5812e-0 - 0s 2ms/step - loss: 1.6471e-05\n",
      "Epoch 56/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4656e-0 - 0s 1ms/step - loss: 1.7000e-05\n",
      "Epoch 57/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7912e-0 - 0s 1ms/step - loss: 1.7063e-05\n",
      "Epoch 58/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9795e-0 - 0s 2ms/step - loss: 1.7929e-05\n",
      "Epoch 59/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3976e-0 - 0s 2ms/step - loss: 1.7190e-05\n",
      "Epoch 60/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4480e-0 - 0s 2ms/step - loss: 2.0965e-05\n",
      "Epoch 61/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9632e-0 - 0s 4ms/step - loss: 2.1697e-05\n",
      "Epoch 62/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.0688e-0 - 0s 2ms/step - loss: 2.2357e-05\n",
      "Epoch 63/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1599e-0 - 0s 2ms/step - loss: 2.1116e-05\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 64/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3883e-0 - 0s 2ms/step - loss: 1.6458e-05\n",
      "Epoch 65/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9922e-0 - 0s 2ms/step - loss: 1.9555e-05\n",
      "Epoch 66/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2278e-0 - 0s 2ms/step - loss: 1.7282e-05\n",
      "Epoch 67/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3231e-0 - 0s 1ms/step - loss: 1.6303e-05\n",
      "Epoch 68/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8281e-0 - 0s 2ms/step - loss: 1.8444e-05\n",
      "Epoch 69/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0229e-0 - 0s 1ms/step - loss: 1.6915e-05\n",
      "Epoch 70/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7222e-0 - 0s 1ms/step - loss: 1.6522e-05\n",
      "Epoch 71/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6839e-0 - 0s 1ms/step - loss: 1.9544e-05\n",
      "Epoch 72/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5309e-0 - 0s 2ms/step - loss: 2.3518e-05\n",
      "Epoch 73/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3674e-0 - 0s 2ms/step - loss: 2.9137e-05\n",
      "Epoch 74/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3376e-0 - 0s 2ms/step - loss: 2.4675e-05\n",
      "Epoch 75/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1330e-0 - 0s 2ms/step - loss: 1.9272e-05\n",
      "Epoch 76/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5402e-0 - 0s 1ms/step - loss: 1.9345e-05\n",
      "Epoch 77/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2321e-0 - 0s 2ms/step - loss: 2.0776e-05\n",
      "Epoch 78/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3819e-0 - 0s 2ms/step - loss: 1.9072e-05\n",
      "Epoch 79/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5476e-0 - 0s 1ms/step - loss: 2.0911e-05\n",
      "Epoch 80/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3852e-0 - 0s 1ms/step - loss: 1.8462e-05\n",
      "Epoch 81/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6892e-0 - 0s 1ms/step - loss: 1.7489e-05\n",
      "Epoch 82/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2860e-0 - 0s 1ms/step - loss: 1.5605e-05\n",
      "Epoch 83/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5054e-0 - 0s 1ms/step - loss: 1.5379e-05\n",
      "Epoch 84/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4159e-0 - 0s 1000us/step - loss: 1.5734e-05\n",
      "Epoch 85/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9349e-0 - 0s 1ms/step - loss: 1.4906e-05\n",
      "Epoch 86/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5359e-0 - 0s 1ms/step - loss: 1.6961e-05\n",
      "Epoch 87/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0270e-0 - 0s 1ms/step - loss: 1.6552e-05\n",
      "Epoch 88/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8511e-0 - 0s 1ms/step - loss: 1.8385e-05\n",
      "Epoch 89/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5038e-0 - 0s 1ms/step - loss: 1.5123e-05\n",
      "Epoch 90/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6423e-0 - 0s 1ms/step - loss: 2.2463e-05\n",
      "Epoch 91/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.3380e-0 - 0s 1ms/step - loss: 2.6151e-05\n",
      "Epoch 92/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9514e-0 - 0s 983us/step - loss: 1.9162e-05\n",
      "Epoch 93/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8629e-0 - 0s 1ms/step - loss: 1.8131e-05\n",
      "Epoch 94/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2939e-0 - 0s 1ms/step - loss: 1.9581e-05\n",
      "Epoch 95/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8583e-0 - 0s 2ms/step - loss: 1.6772e-05\n",
      "Epoch 96/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6087e-0 - 0s 1ms/step - loss: 1.6578e-05\n",
      "Epoch 97/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1804e-0 - 0s 2ms/step - loss: 1.5690e-05\n",
      "Epoch 98/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3783e-0 - 0s 1ms/step - loss: 1.4883e-05\n",
      "Epoch 99/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6297e-0 - 0s 1ms/step - loss: 1.8296e-05\n",
      "Epoch 100/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2644e-0 - 0s 2ms/step - loss: 1.9004e-05\n",
      "Epoch 101/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3811e-0 - 0s 2ms/step - loss: 1.6846e-05\n",
      "Epoch 102/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2448e-0 - 0s 2ms/step - loss: 1.7476e-05\n",
      "Epoch 103/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9042e-0 - 0s 2ms/step - loss: 1.5594e-05\n",
      "Epoch 104/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4370e-0 - 0s 1ms/step - loss: 1.4761e-05\n",
      "Epoch 105/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5239e-0 - 0s 2ms/step - loss: 1.5363e-05\n",
      "Epoch 106/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5802e-0 - 0s 1ms/step - loss: 1.5421e-05\n",
      "Epoch 107/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5380e-0 - 0s 2ms/step - loss: 1.5142e-05\n",
      "Epoch 108/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3164e-0 - 0s 1ms/step - loss: 1.6835e-05\n",
      "Epoch 109/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2647e-0 - 0s 2ms/step - loss: 1.6013e-05\n",
      "Epoch 110/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6923e-0 - 0s 1ms/step - loss: 1.4823e-05\n",
      "Epoch 111/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4089e-0 - 0s 2ms/step - loss: 1.6746e-05\n",
      "Epoch 112/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5230e-0 - 0s 1ms/step - loss: 1.4445e-05\n",
      "Epoch 113/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3759e-0 - 0s 1ms/step - loss: 1.9526e-05\n",
      "Epoch 114/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8205e-0 - 0s 1ms/step - loss: 1.5653e-05\n",
      "Epoch 115/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3477e-0 - 0s 1ms/step - loss: 1.5510e-05\n",
      "Epoch 116/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4458e-0 - 0s 1ms/step - loss: 1.6086e-05\n",
      "Epoch 117/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6784e-0 - 0s 1ms/step - loss: 1.4539e-05\n",
      "Epoch 118/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.8931e-0 - 0s 1ms/step - loss: 1.4784e-05\n",
      "Epoch 119/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4621e-0 - 0s 1ms/step - loss: 1.4175e-05\n",
      "Epoch 120/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5533e-0 - 0s 1ms/step - loss: 2.0717e-05\n",
      "Epoch 121/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1842e-0 - 0s 1ms/step - loss: 1.8013e-05\n",
      "Epoch 122/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0751e-0 - 0s 1ms/step - loss: 1.5479e-05\n",
      "Epoch 123/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6947e-0 - 0s 1ms/step - loss: 1.4086e-05\n",
      "Epoch 124/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2993e-0 - 0s 1ms/step - loss: 1.4467e-05\n",
      "Epoch 125/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1474e-0 - 0s 1ms/step - loss: 1.3612e-05\n",
      "Epoch 126/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0158e-0 - 0s 1ms/step - loss: 1.4144e-05\n",
      "Epoch 127/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1627e-0 - 0s 1ms/step - loss: 1.4047e-05\n",
      "Epoch 128/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4621e-0 - 0s 1ms/step - loss: 1.6209e-05\n",
      "Epoch 129/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4831e-0 - 0s 1ms/step - loss: 1.5458e-05\n",
      "Epoch 130/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1437e-0 - 0s 1ms/step - loss: 1.5173e-05\n",
      "Epoch 131/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3630e-0 - 0s 1ms/step - loss: 1.5495e-05\n",
      "Epoch 132/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2988e-0 - 0s 1ms/step - loss: 1.4640e-05\n",
      "Epoch 133/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2691e-0 - 0s 1ms/step - loss: 1.4235e-05\n",
      "Epoch 134/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5938e-0 - 0s 1ms/step - loss: 1.3721e-05\n",
      "Epoch 135/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5201e-0 - 0s 1ms/step - loss: 1.5451e-05\n",
      "Epoch 136/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5291e-0 - 0s 1ms/step - loss: 1.5252e-05\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 137/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4732e-0 - 0s 1ms/step - loss: 1.4024e-05\n",
      "Epoch 138/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2823e-0 - 0s 1ms/step - loss: 1.4140e-05\n",
      "Epoch 139/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3475e-0 - 0s 1ms/step - loss: 1.8245e-05\n",
      "Epoch 140/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2327e-0 - 0s 1ms/step - loss: 1.6050e-05\n",
      "Epoch 141/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3570e-0 - 0s 1ms/step - loss: 1.4848e-05\n",
      "Epoch 142/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.4730e-0 - 0s 1ms/step - loss: 1.3806e-05\n",
      "Epoch 143/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1859e-0 - 0s 1ms/step - loss: 1.6516e-05\n",
      "Epoch 144/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2135e-0 - 0s 1ms/step - loss: 1.3338e-05\n",
      "Epoch 145/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5276e-0 - 0s 1ms/step - loss: 1.5302e-05\n",
      "Epoch 146/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7845e-0 - 0s 2ms/step - loss: 1.7746e-05\n",
      "Epoch 147/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6945e-0 - 0s 1ms/step - loss: 1.5462e-05\n",
      "Epoch 148/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4900e-0 - 0s 1ms/step - loss: 1.5886e-05\n",
      "Epoch 149/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8224e-0 - 0s 1ms/step - loss: 1.8001e-05\n",
      "Epoch 150/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5519e-0 - 0s 1ms/step - loss: 1.7096e-05\n",
      "Epoch 151/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3003e-0 - 0s 1ms/step - loss: 1.5771e-05\n",
      "Epoch 152/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2513e-0 - 0s 1ms/step - loss: 1.4419e-05\n",
      "Epoch 153/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1843e-0 - 0s 1ms/step - loss: 1.4907e-05\n",
      "Epoch 154/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6218e-0 - 0s 1ms/step - loss: 1.7495e-05\n",
      "Epoch 155/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4204e-0 - 0s 1ms/step - loss: 1.7172e-05\n",
      "Epoch 156/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8318e-0 - 0s 2ms/step - loss: 1.7516e-05\n",
      "Epoch 157/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9527e-0 - 0s 2ms/step - loss: 1.6252e-05\n",
      "Epoch 158/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5747e-0 - 0s 1ms/step - loss: 1.4232e-05\n",
      "Epoch 159/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6240e-0 - 0s 1ms/step - loss: 1.4801e-05\n",
      "Epoch 160/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7108e-0 - 0s 1ms/step - loss: 1.4142e-05\n",
      "Epoch 161/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5630e-0 - 0s 1ms/step - loss: 1.4694e-05\n",
      "Epoch 162/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2205e-0 - 0s 1ms/step - loss: 1.5436e-05\n",
      "Epoch 163/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.0234e-0 - 0s 1ms/step - loss: 1.3784e-05\n",
      "Epoch 164/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9454e-0 - 0s 1ms/step - loss: 2.1038e-05\n",
      "Epoch 165/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4883e-0 - 0s 1ms/step - loss: 1.8713e-05\n",
      "Epoch 166/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3467e-0 - 0s 1ms/step - loss: 2.1003e-05\n",
      "Epoch 167/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1594e-0 - 0s 1ms/step - loss: 2.1441e-05\n",
      "Epoch 168/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9752e-0 - 0s 1ms/step - loss: 2.1553e-05\n",
      "Epoch 169/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4425e-0 - 0s 1ms/step - loss: 1.5450e-05\n",
      "Epoch 170/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1819e-0 - 0s 1ms/step - loss: 1.4753e-05\n",
      "Epoch 171/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3207e-0 - 0s 2ms/step - loss: 1.8164e-05\n",
      "Epoch 172/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0693e-0 - 0s 1ms/step - loss: 1.9834e-05\n",
      "Epoch 173/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4551e-0 - 0s 1ms/step - loss: 1.7142e-05\n",
      "Epoch 174/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2895e-0 - 0s 1ms/step - loss: 2.1687e-05\n",
      "Epoch 175/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5067e-0 - 0s 1ms/step - loss: 1.8221e-05\n",
      "Epoch 176/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2201e-0 - 0s 1ms/step - loss: 1.3845e-05\n",
      "Epoch 177/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3425e-0 - 0s 1ms/step - loss: 1.4983e-05\n",
      "Epoch 178/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2843e-0 - 0s 1ms/step - loss: 1.5005e-05\n",
      "Epoch 179/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3403e-0 - 0s 1ms/step - loss: 1.6394e-05\n",
      "Epoch 180/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0385e-0 - 0s 1ms/step - loss: 1.6091e-05\n",
      "Epoch 181/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1773e-0 - 0s 1ms/step - loss: 2.0920e-05\n",
      "Epoch 182/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9965e-0 - 0s 1ms/step - loss: 2.2403e-05\n",
      "Epoch 183/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.4584e-0 - 0s 1ms/step - loss: 3.9035e-05\n",
      "Epoch 184/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4621e-0 - 0s 1ms/step - loss: 3.3698e-05\n",
      "Epoch 185/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7022e-0 - 0s 1ms/step - loss: 2.4123e-05\n",
      "Epoch 186/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7083e-0 - 0s 1ms/step - loss: 1.7450e-05\n",
      "Epoch 187/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4541e-0 - 0s 1ms/step - loss: 1.5034e-05\n",
      "Epoch 188/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4308e-0 - 0s 1ms/step - loss: 1.4681e-05\n",
      "Epoch 189/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0904e-0 - 0s 993us/step - loss: 1.6113e-05\n",
      "Epoch 190/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8242e-0 - 0s 960us/step - loss: 1.5470e-05\n",
      "Epoch 191/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3997e-0 - 0s 1ms/step - loss: 1.4706e-05\n",
      "Epoch 192/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2513e-0 - 0s 1ms/step - loss: 1.3985e-05\n",
      "Epoch 193/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8142e-0 - 0s 955us/step - loss: 2.1266e-05\n",
      "Epoch 194/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7179e-0 - 0s 1ms/step - loss: 2.2953e-05\n",
      "Epoch 195/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.0308e-0 - 0s 1ms/step - loss: 2.6574e-05\n",
      "Epoch 196/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1471e-0 - 0s 1ms/step - loss: 1.5603e-05\n",
      "Epoch 197/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9324e-0 - 0s 1ms/step - loss: 2.4411e-05\n",
      "Epoch 198/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2575e-0 - 0s 1ms/step - loss: 1.7399e-05\n",
      "Epoch 199/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.2684e-0 - 0s 1ms/step - loss: 1.4861e-05\n",
      "Epoch 200/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8428e-0 - 0s 1ms/step - loss: 1.5871e-05\n",
      "Epoch 201/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0101e-0 - 0s 1ms/step - loss: 1.3780e-05\n",
      "Epoch 202/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8276e-0 - 0s 1ms/step - loss: 1.5015e-05\n",
      "Epoch 203/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4106e-0 - 0s 1ms/step - loss: 1.7545e-05\n",
      "Epoch 204/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2858e-0 - 0s 1ms/step - loss: 1.6122e-05\n",
      "Epoch 205/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8102e-0 - 0s 1ms/step - loss: 2.0879e-05\n",
      "Epoch 206/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1680e-0 - 0s 1ms/step - loss: 1.5070e-05\n",
      "Epoch 207/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3714e-0 - 0s 1ms/step - loss: 1.4715e-05\n",
      "Epoch 208/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5074e-0 - 0s 2ms/step - loss: 1.3806e-05\n",
      "Epoch 209/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 1.8813e-0 - 0s 1ms/step - loss: 1.6705e-05\n",
      "Epoch 210/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5981e-0 - 0s 1ms/step - loss: 1.4167e-05\n",
      "Epoch 211/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.6267e-0 - 0s 1ms/step - loss: 1.5301e-05\n",
      "Epoch 212/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8716e-0 - 0s 1ms/step - loss: 1.8261e-05\n",
      "Epoch 213/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7450e-0 - 0s 1ms/step - loss: 1.6062e-05\n",
      "Epoch 214/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2432e-0 - 0s 1ms/step - loss: 1.8039e-05\n",
      "Epoch 215/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7114e-0 - 0s 1ms/step - loss: 1.5630e-05\n",
      "Epoch 216/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3215e-0 - 0s 1ms/step - loss: 1.8722e-05\n",
      "Epoch 217/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.2910e-0 - 0s 2ms/step - loss: 3.3444e-05\n",
      "Epoch 218/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4294e-0 - 0s 2ms/step - loss: 2.8684e-05\n",
      "Epoch 219/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7306e-0 - 0s 1ms/step - loss: 2.2524e-05\n",
      "Epoch 220/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3904e-0 - 0s 2ms/step - loss: 1.9275e-05\n",
      "Epoch 221/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4870e-0 - 0s 1ms/step - loss: 1.7938e-05\n",
      "Epoch 222/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7533e-0 - 0s 3ms/step - loss: 1.7351e-05\n",
      "Epoch 223/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6179e-0 - 0s 2ms/step - loss: 1.5612e-05\n",
      "Epoch 224/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4785e-0 - 0s 2ms/step - loss: 1.3721e-05\n",
      "Epoch 225/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2193e-0 - 0s 1ms/step - loss: 1.4359e-05\n",
      "Epoch 226/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0526e-0 - 0s 1ms/step - loss: 1.5955e-05\n",
      "Epoch 227/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4075e-0 - 0s 1ms/step - loss: 1.4400e-05\n",
      "Epoch 228/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7586e-0 - 0s 1ms/step - loss: 1.4623e-05\n",
      "Epoch 229/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9217e-0 - 0s 1ms/step - loss: 1.6399e-05\n",
      "Epoch 230/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4905e-0 - 0s 1ms/step - loss: 1.5531e-05\n",
      "Epoch 231/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5130e-0 - 0s 2ms/step - loss: 1.6446e-05\n",
      "Epoch 232/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2640e-0 - 0s 1ms/step - loss: 2.1940e-05\n",
      "Epoch 233/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9753e-0 - 0s 1ms/step - loss: 2.5127e-05\n",
      "Epoch 234/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3034e-0 - 0s 1ms/step - loss: 2.4332e-05\n",
      "Epoch 235/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5251e-0 - 0s 2ms/step - loss: 2.3778e-05\n",
      "Epoch 236/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6660e-0 - 0s 1ms/step - loss: 2.9550e-05\n",
      "Epoch 237/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9129e-0 - 0s 1ms/step - loss: 2.0965e-05\n",
      "Epoch 238/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8469e-0 - 0s 1ms/step - loss: 2.3758e-05\n",
      "Epoch 239/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4065e-0 - 0s 1ms/step - loss: 2.2343e-05\n",
      "Epoch 240/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2013e-0 - 0s 1ms/step - loss: 3.5518e-05\n",
      "Epoch 241/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.2899e-0 - 0s 1ms/step - loss: 4.3344e-05\n",
      "Epoch 242/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4548e-0 - 0s 1ms/step - loss: 3.2804e-05\n",
      "Epoch 243/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.6319e-0 - 0s 1ms/step - loss: 2.9181e-05\n",
      "Epoch 244/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6140e-0 - 0s 2ms/step - loss: 2.8029e-05\n",
      "Epoch 245/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2801e-0 - 0s 1ms/step - loss: 3.6519e-05\n",
      "Epoch 246/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.4073e-0 - 0s 1ms/step - loss: 3.2014e-05\n",
      "Epoch 247/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6975e-0 - 0s 2ms/step - loss: 3.4365e-05\n",
      "Epoch 248/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.6321e-0 - 0s 1ms/step - loss: 4.6103e-05\n",
      "Epoch 249/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5692e-0 - 0s 1ms/step - loss: 3.0116e-05\n",
      "Epoch 250/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.2030e-0 - 0s 1ms/step - loss: 3.4809e-05\n",
      "Epoch 251/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7018e-0 - 0s 1ms/step - loss: 3.0114e-05\n",
      "Epoch 252/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8627e-0 - 0s 1ms/step - loss: 2.0966e-05\n",
      "Epoch 253/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5049e-0 - 0s 1ms/step - loss: 1.9730e-05\n",
      "Epoch 254/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9473e-0 - 0s 1ms/step - loss: 2.2317e-05\n",
      "Epoch 255/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8872e-0 - 0s 1ms/step - loss: 1.8101e-05\n",
      "Epoch 256/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8379e-0 - 0s 986us/step - loss: 1.7398e-05\n",
      "Epoch 257/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3963e-0 - 0s 995us/step - loss: 1.4753e-05\n",
      "Epoch 258/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3169e-0 - 0s 970us/step - loss: 1.4180e-05\n",
      "Epoch 259/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2800e-0 - 0s 1ms/step - loss: 1.5862e-05\n",
      "Epoch 260/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2630e-0 - 0s 942us/step - loss: 1.5012e-05\n",
      "Epoch 261/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4166e-0 - 0s 1ms/step - loss: 1.9044e-05\n",
      "Epoch 262/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0058e-0 - 0s 958us/step - loss: 1.4862e-05\n",
      "Epoch 263/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2781e-0 - 0s 994us/step - loss: 1.7528e-05\n",
      "Epoch 264/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5605e-0 - 0s 950us/step - loss: 2.0731e-05\n",
      "Epoch 265/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5821e-0 - 0s 974us/step - loss: 1.5711e-05\n",
      "Epoch 266/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2533e-0 - 0s 1ms/step - loss: 1.6509e-05\n",
      "Epoch 267/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5349e-0 - 0s 1ms/step - loss: 1.5957e-05\n",
      "Epoch 268/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9613e-0 - 0s 1ms/step - loss: 1.4440e-05\n",
      "Epoch 269/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7912e-0 - 0s 1ms/step - loss: 1.7642e-05\n",
      "Epoch 270/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2758e-0 - 0s 1ms/step - loss: 1.9506e-05\n",
      "Epoch 271/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7884e-0 - 0s 930us/step - loss: 2.6497e-05\n",
      "Epoch 272/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4363e-0 - 0s 1ms/step - loss: 2.0892e-05\n",
      "Epoch 273/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1948e-0 - 0s 1ms/step - loss: 2.0099e-05\n",
      "Epoch 274/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1108e-0 - 0s 1ms/step - loss: 2.4230e-05\n",
      "Epoch 275/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5490e-0 - 0s 1ms/step - loss: 1.8336e-05\n",
      "Epoch 276/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9584e-0 - 0s 1ms/step - loss: 2.1347e-05\n",
      "Epoch 277/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5529e-0 - 0s 1ms/step - loss: 2.0216e-05\n",
      "Epoch 278/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5408e-0 - 0s 1ms/step - loss: 1.3876e-05\n",
      "Epoch 279/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6341e-0 - 0s 1ms/step - loss: 1.5378e-05\n",
      "Epoch 280/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2503e-0 - 0s 980us/step - loss: 1.3522e-05\n",
      "Epoch 281/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 1.3038e-0 - 0s 1ms/step - loss: 1.3513e-05\n",
      "Epoch 282/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9399e-0 - 0s 1ms/step - loss: 1.4353e-05\n",
      "Epoch 283/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4909e-0 - 0s 1ms/step - loss: 1.4368e-05\n",
      "Epoch 284/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2429e-0 - 0s 1ms/step - loss: 1.4415e-05\n",
      "Epoch 285/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3448e-0 - 0s 1ms/step - loss: 1.3907e-05\n",
      "Epoch 286/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8645e-0 - 0s 1ms/step - loss: 1.7484e-05\n",
      "Epoch 287/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1557e-0 - 0s 1ms/step - loss: 1.4626e-05\n",
      "Epoch 288/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5209e-0 - 0s 1ms/step - loss: 1.4899e-05\n",
      "Epoch 289/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4032e-0 - 0s 1ms/step - loss: 1.4022e-05\n",
      "Epoch 290/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5065e-0 - 0s 1ms/step - loss: 1.4722e-05\n",
      "Epoch 291/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5963e-0 - 0s 1ms/step - loss: 2.4272e-05\n",
      "Epoch 292/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7443e-0 - 0s 1ms/step - loss: 2.1492e-05\n",
      "Epoch 293/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8901e-0 - 0s 1ms/step - loss: 1.7964e-05\n",
      "Epoch 294/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9179e-0 - 0s 1ms/step - loss: 2.2661e-05\n",
      "Epoch 295/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2906e-0 - 0s 1ms/step - loss: 2.0082e-05\n",
      "Epoch 296/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2588e-0 - 0s 1ms/step - loss: 2.2722e-05\n",
      "Epoch 297/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4606e-0 - 0s 1ms/step - loss: 2.7825e-05\n",
      "Epoch 298/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3952e-0 - 0s 1ms/step - loss: 2.5289e-05\n",
      "Epoch 299/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7527e-0 - 0s 1ms/step - loss: 2.1142e-05\n",
      "Epoch 300/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2347e-0 - 0s 1ms/step - loss: 1.3980e-05\n",
      "Epoch 301/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4649e-0 - 0s 4ms/step - loss: 1.6851e-05\n",
      "Epoch 302/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2924e-0 - 0s 3ms/step - loss: 2.2754e-05\n",
      "Epoch 303/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7894e-0 - 0s 1ms/step - loss: 2.4961e-05\n",
      "Epoch 304/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9515e-0 - 0s 1ms/step - loss: 2.1804e-05\n",
      "Epoch 305/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5155e-0 - 0s 1ms/step - loss: 1.9960e-05\n",
      "Epoch 306/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.5092e-0 - 0s 1ms/step - loss: 2.7539e-05\n",
      "Epoch 307/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5589e-0 - 0s 1ms/step - loss: 2.0233e-05\n",
      "Epoch 308/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6751e-0 - 0s 1ms/step - loss: 2.4494e-05\n",
      "Epoch 309/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1219e-0 - 0s 1ms/step - loss: 2.4788e-05\n",
      "Epoch 310/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.1061e-0 - 0s 1ms/step - loss: 5.9696e-05\n",
      "Epoch 311/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.1026e-0 - 0s 1ms/step - loss: 3.7877e-05\n",
      "Epoch 312/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5823e-0 - 0s 2ms/step - loss: 3.2233e-05\n",
      "Epoch 313/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5074e-0 - 0s 1ms/step - loss: 3.4311e-05\n",
      "Epoch 314/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2287e-0 - 0s 1ms/step - loss: 2.7510e-05\n",
      "Epoch 315/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.0188e-0 - 0s 1ms/step - loss: 3.4306e-05\n",
      "Epoch 316/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2561e-0 - 0s 1ms/step - loss: 2.0276e-05\n",
      "Epoch 317/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6467e-0 - 0s 1ms/step - loss: 2.0294e-05\n",
      "Epoch 318/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2497e-0 - 0s 1ms/step - loss: 1.3223e-05\n",
      "Epoch 319/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2131e-0 - 0s 1ms/step - loss: 1.4202e-05\n",
      "Epoch 320/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1686e-0 - 0s 2ms/step - loss: 1.4573e-05\n",
      "Epoch 321/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5866e-0 - 0s 1ms/step - loss: 1.7949e-05\n",
      "Epoch 322/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2862e-0 - 0s 1ms/step - loss: 1.4101e-05\n",
      "Epoch 323/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3909e-0 - 0s 1ms/step - loss: 1.3999e-05\n",
      "Epoch 324/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2443e-0 - 0s 1ms/step - loss: 1.3422e-05\n",
      "Epoch 325/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2352e-0 - 0s 1ms/step - loss: 1.2630e-05\n",
      "Epoch 326/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4542e-0 - 0s 1ms/step - loss: 1.4076e-05\n",
      "Epoch 327/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6405e-0 - 0s 1ms/step - loss: 1.3507e-05\n",
      "Epoch 328/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5992e-0 - 0s 1ms/step - loss: 1.3972e-05\n",
      "Epoch 329/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8989e-0 - 0s 1ms/step - loss: 1.6647e-05\n",
      "Epoch 330/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2690e-0 - 0s 2ms/step - loss: 1.5520e-05\n",
      "Epoch 331/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0309e-0 - 0s 1ms/step - loss: 2.1852e-05\n",
      "Epoch 332/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3506e-0 - 0s 1ms/step - loss: 3.0695e-05\n",
      "Epoch 333/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8526e-0 - 0s 1ms/step - loss: 2.0268e-05\n",
      "Epoch 334/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7736e-0 - 0s 1ms/step - loss: 1.6656e-05\n",
      "Epoch 335/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9936e-0 - 0s 1ms/step - loss: 1.7507e-05\n",
      "Epoch 336/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3612e-0 - 0s 1ms/step - loss: 1.3430e-05\n",
      "Epoch 337/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9925e-0 - 0s 1ms/step - loss: 1.8550e-05\n",
      "Epoch 338/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1587e-0 - 0s 1ms/step - loss: 1.8290e-05\n",
      "Epoch 339/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7749e-0 - 0s 1ms/step - loss: 2.0239e-05\n",
      "Epoch 340/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6778e-0 - 0s 1ms/step - loss: 1.8905e-05\n",
      "Epoch 341/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6504e-0 - 0s 1ms/step - loss: 2.9636e-05\n",
      "Epoch 342/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6129e-0 - 0s 1ms/step - loss: 2.3825e-05\n",
      "Epoch 343/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.8059e-0 - 0s 1ms/step - loss: 2.9160e-05\n",
      "Epoch 344/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3961e-0 - 0s 2ms/step - loss: 1.8360e-05\n",
      "Epoch 345/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8119e-0 - 0s 1ms/step - loss: 1.5531e-05\n",
      "Epoch 346/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2073e-0 - 0s 1ms/step - loss: 1.4538e-05\n",
      "Epoch 347/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1699e-0 - 0s 1ms/step - loss: 1.2397e-05\n",
      "Epoch 348/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0929e-0 - 0s 1ms/step - loss: 1.3139e-05\n",
      "Epoch 349/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3808e-0 - 0s 1ms/step - loss: 1.4196e-05\n",
      "Epoch 350/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6517e-0 - 0s 1ms/step - loss: 2.4583e-05\n",
      "Epoch 351/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1937e-0 - 0s 1ms/step - loss: 2.0952e-05\n",
      "Epoch 352/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.6226e-0 - 0s 1ms/step - loss: 3.5590e-05\n",
      "Epoch 353/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 3.0455e-0 - 0s 1ms/step - loss: 3.0054e-05\n",
      "Epoch 354/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6705e-0 - 0s 1ms/step - loss: 2.1982e-05\n",
      "Epoch 355/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4711e-0 - 0s 1ms/step - loss: 3.8189e-05\n",
      "Epoch 356/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.8345e-0 - 0s 1ms/step - loss: 4.6919e-05\n",
      "Epoch 357/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.1068e-0 - 0s 1ms/step - loss: 4.7373e-05\n",
      "Epoch 358/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4471e-0 - 0s 1ms/step - loss: 2.5788e-05\n",
      "Epoch 359/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.0191e-0 - 0s 1ms/step - loss: 2.5530e-05\n",
      "Epoch 360/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5564e-0 - 0s 1ms/step - loss: 2.5830e-05\n",
      "Epoch 361/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2693e-0 - 0s 1ms/step - loss: 3.1264e-05\n",
      "Epoch 362/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0218e-0 - 0s 1ms/step - loss: 4.0957e-05\n",
      "Epoch 363/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.7310e-0 - 0s 1ms/step - loss: 3.5188e-05\n",
      "Epoch 364/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.0277e-0 - 0s 1ms/step - loss: 3.6552e-05\n",
      "Epoch 365/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0628e-0 - 0s 1ms/step - loss: 3.2207e-05\n",
      "Epoch 366/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3953e-0 - 0s 1ms/step - loss: 3.5940e-05\n",
      "Epoch 367/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.9310e-0 - 0s 1ms/step - loss: 4.1810e-05\n",
      "Epoch 368/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.0403e-0 - 0s 1ms/step - loss: 6.8219e-05\n",
      "Epoch 369/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7721e-0 - 0s 1ms/step - loss: 4.5938e-05\n",
      "Epoch 370/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.9186e-0 - 0s 1ms/step - loss: 5.5796e-05\n",
      "Epoch 371/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4571e-0 - 0s 1ms/step - loss: 4.7565e-05\n",
      "Epoch 372/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1471e-0 - 0s 1ms/step - loss: 7.0098e-05\n",
      "Epoch 373/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3314e-0 - 0s 1ms/step - loss: 3.5259e-05\n",
      "Epoch 374/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2507e-0 - 0s 968us/step - loss: 2.2094e-05\n",
      "Epoch 375/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5586e-0 - 0s 1ms/step - loss: 2.6500e-05\n",
      "Epoch 376/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4335e-0 - 0s 900us/step - loss: 1.9403e-05\n",
      "Epoch 377/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6400e-0 - 0s 913us/step - loss: 1.4556e-05\n",
      "Epoch 378/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5318e-0 - 0s 916us/step - loss: 1.6571e-05\n",
      "Epoch 379/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8128e-0 - 0s 965us/step - loss: 1.7441e-05\n",
      "Epoch 380/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4588e-0 - 0s 957us/step - loss: 2.0059e-05\n",
      "Epoch 381/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0182e-0 - 0s 954us/step - loss: 1.7089e-05\n",
      "Epoch 382/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2609e-0 - 0s 948us/step - loss: 2.5794e-05\n",
      "Epoch 383/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.1911e-0 - 0s 968us/step - loss: 3.5488e-05\n",
      "Epoch 384/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3835e-0 - 0s 1ms/step - loss: 2.2513e-05\n",
      "Epoch 385/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4743e-0 - 0s 964us/step - loss: 3.0939e-05\n",
      "Epoch 386/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0184e-0 - 0s 1ms/step - loss: 2.5507e-05\n",
      "Epoch 387/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7397e-0 - 0s 973us/step - loss: 1.6927e-05\n",
      "Epoch 388/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7783e-0 - 0s 920us/step - loss: 1.4977e-05\n",
      "Epoch 389/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6250e-0 - 0s 933us/step - loss: 1.4826e-05\n",
      "Epoch 390/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8007e-0 - 0s 932us/step - loss: 1.5057e-05\n",
      "Epoch 391/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6449e-0 - 0s 913us/step - loss: 2.0919e-05\n",
      "Epoch 392/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7322e-0 - 0s 984us/step - loss: 2.1121e-05\n",
      "Epoch 393/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2147e-0 - 0s 955us/step - loss: 2.1349e-05\n",
      "Epoch 394/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9221e-0 - 0s 977us/step - loss: 1.7578e-05\n",
      "Epoch 395/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3464e-0 - 0s 1ms/step - loss: 2.3441e-05\n",
      "Epoch 396/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.6247e-0 - 0s 1ms/step - loss: 4.5500e-05\n",
      "Epoch 397/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9800e-0 - 0s 946us/step - loss: 1.7874e-05\n",
      "Epoch 398/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7882e-0 - 0s 950us/step - loss: 1.5050e-05\n",
      "Epoch 399/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3990e-0 - 0s 934us/step - loss: 1.4271e-05\n",
      "Epoch 400/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4867e-0 - 0s 1ms/step - loss: 1.9217e-05\n",
      "Epoch 401/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5139e-0 - 0s 990us/step - loss: 1.8818e-05\n",
      "Epoch 402/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.8193e-0 - 0s 963us/step - loss: 3.0809e-05\n",
      "Epoch 403/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.9873e-0 - 0s 999us/step - loss: 2.0485e-05\n",
      "Epoch 404/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4653e-0 - 0s 998us/step - loss: 1.7252e-05\n",
      "Epoch 405/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3784e-0 - 0s 990us/step - loss: 2.3175e-05\n",
      "Epoch 406/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3148e-0 - 0s 965us/step - loss: 1.7303e-05\n",
      "Epoch 407/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5717e-0 - 0s 983us/step - loss: 2.2846e-05\n",
      "Epoch 408/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3100e-0 - 0s 1ms/step - loss: 1.9235e-05\n",
      "Epoch 409/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0961e-0 - 0s 1ms/step - loss: 1.7102e-05\n",
      "Epoch 410/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8245e-0 - 0s 925us/step - loss: 1.6784e-05\n",
      "Epoch 411/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5622e-0 - 0s 1ms/step - loss: 1.5078e-05\n",
      "Epoch 412/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2521e-0 - 0s 953us/step - loss: 1.2613e-05\n",
      "Epoch 413/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1332e-0 - 0s 1ms/step - loss: 1.7813e-05\n",
      "Epoch 414/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3284e-0 - 0s 937us/step - loss: 1.7633e-05\n",
      "Epoch 415/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5500e-0 - 0s 969us/step - loss: 1.5400e-05\n",
      "Epoch 416/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2879e-0 - 0s 914us/step - loss: 1.5287e-05\n",
      "Epoch 417/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8606e-0 - 0s 927us/step - loss: 2.0433e-05\n",
      "Epoch 418/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6002e-0 - 0s 938us/step - loss: 1.6814e-05\n",
      "Epoch 419/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6532e-0 - 0s 967us/step - loss: 1.5034e-05\n",
      "Epoch 420/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2834e-0 - 0s 1ms/step - loss: 1.5773e-05\n",
      "Epoch 421/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0168e-0 - 0s 1ms/step - loss: 1.3964e-05\n",
      "Epoch 422/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4695e-0 - 0s 965us/step - loss: 1.3830e-05\n",
      "Epoch 423/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4023e-0 - 0s 1ms/step - loss: 1.6669e-05\n",
      "Epoch 424/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7812e-0 - 0s 1ms/step - loss: 1.5350e-05\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 425/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2756e-0 - 0s 1ms/step - loss: 2.6523e-05\n",
      "Epoch 426/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1204e-0 - 0s 2ms/step - loss: 1.4413e-05\n",
      "Epoch 427/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3614e-0 - 0s 1ms/step - loss: 1.4421e-05\n",
      "Epoch 428/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7403e-0 - 0s 1ms/step - loss: 1.5832e-05\n",
      "Epoch 429/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2439e-0 - 0s 1ms/step - loss: 1.1911e-05\n",
      "Epoch 430/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3810e-0 - 0s 1ms/step - loss: 2.0730e-05\n",
      "Epoch 431/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1964e-0 - 0s 2ms/step - loss: 1.3032e-05\n",
      "Epoch 432/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0202e-0 - 0s 2ms/step - loss: 1.6341e-05\n",
      "Epoch 433/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2177e-0 - 0s 1ms/step - loss: 1.4852e-05\n",
      "Epoch 434/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4273e-0 - 0s 1ms/step - loss: 1.3245e-05\n",
      "Epoch 435/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3960e-0 - 0s 1ms/step - loss: 1.3222e-05\n",
      "Epoch 436/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0983e-0 - 0s 1ms/step - loss: 1.3226e-05\n",
      "Epoch 437/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5286e-0 - 0s 2ms/step - loss: 1.5117e-05\n",
      "Epoch 438/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4338e-0 - 0s 2ms/step - loss: 1.5182e-05\n",
      "Epoch 439/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7811e-0 - 0s 2ms/step - loss: 2.6874e-05\n",
      "Epoch 440/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2818e-0 - 0s 2ms/step - loss: 1.7506e-05\n",
      "Epoch 441/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3654e-0 - 0s 1ms/step - loss: 1.5990e-05\n",
      "Epoch 442/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2172e-0 - 0s 1ms/step - loss: 1.2123e-05\n",
      "Epoch 443/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4056e-0 - 0s 1ms/step - loss: 1.2891e-05\n",
      "Epoch 444/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0939e-0 - 0s 1ms/step - loss: 1.5287e-05\n",
      "Epoch 445/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6202e-0 - 0s 1ms/step - loss: 1.8210e-05\n",
      "Epoch 446/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0524e-0 - 0s 2ms/step - loss: 1.6819e-05\n",
      "Epoch 447/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1176e-0 - 0s 2ms/step - loss: 1.4965e-05\n",
      "Epoch 448/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9807e-0 - 0s 1ms/step - loss: 2.1228e-05\n",
      "Epoch 449/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6168e-0 - 0s 1ms/step - loss: 1.9783e-05\n",
      "Epoch 450/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8939e-0 - 0s 1ms/step - loss: 1.6651e-05\n",
      "Epoch 451/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8136e-0 - 0s 1ms/step - loss: 1.5673e-05\n",
      "Epoch 452/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3960e-0 - 0s 1ms/step - loss: 1.7467e-05\n",
      "Epoch 453/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4865e-0 - 0s 1ms/step - loss: 1.3583e-05\n",
      "Epoch 454/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5266e-0 - 0s 1ms/step - loss: 1.4230e-05\n",
      "Epoch 455/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4386e-0 - 0s 1ms/step - loss: 1.5568e-05\n",
      "Epoch 456/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5837e-0 - 0s 1ms/step - loss: 1.5297e-05\n",
      "Epoch 457/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3249e-0 - 0s 2ms/step - loss: 1.4636e-05\n",
      "Epoch 458/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3323e-0 - 0s 1ms/step - loss: 1.6559e-05\n",
      "Epoch 459/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.2264e-0 - 0s 2ms/step - loss: 2.7025e-05\n",
      "Epoch 460/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2050e-0 - 0s 2ms/step - loss: 2.1247e-05\n",
      "Epoch 461/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4037e-0 - 0s 2ms/step - loss: 2.1396e-05\n",
      "Epoch 462/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6742e-0 - 0s 1ms/step - loss: 1.8187e-05\n",
      "Epoch 463/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1009e-0 - 0s 1ms/step - loss: 1.3133e-05\n",
      "Epoch 464/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3128e-0 - 0s 2ms/step - loss: 1.3575e-05\n",
      "Epoch 465/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1739e-0 - 0s 1ms/step - loss: 1.5306e-05\n",
      "Epoch 466/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1474e-0 - 0s 2ms/step - loss: 1.5718e-05\n",
      "Epoch 467/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2214e-0 - 0s 1ms/step - loss: 1.6702e-05\n",
      "Epoch 468/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2392e-0 - 0s 2ms/step - loss: 1.9469e-05\n",
      "Epoch 469/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9810e-0 - 0s 2ms/step - loss: 1.9468e-05\n",
      "Epoch 470/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5569e-0 - 0s 6ms/step - loss: 1.8220e-05\n",
      "Epoch 471/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0245e-0 - 0s 2ms/step - loss: 1.7533e-05\n",
      "Epoch 472/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1561e-0 - 0s 1ms/step - loss: 1.5591e-05\n",
      "Epoch 473/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1760e-0 - 0s 1ms/step - loss: 1.6678e-05\n",
      "Epoch 474/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1938e-0 - 0s 1ms/step - loss: 1.4591e-05\n",
      "Epoch 475/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1269e-0 - 0s 1ms/step - loss: 2.0122e-05\n",
      "Epoch 476/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5442e-0 - 0s 1ms/step - loss: 1.5054e-05\n",
      "Epoch 477/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8707e-0 - 0s 1ms/step - loss: 1.7284e-05\n",
      "Epoch 478/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6632e-0 - 0s 1ms/step - loss: 2.1015e-05\n",
      "Epoch 479/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.3517e-0 - 0s 1ms/step - loss: 3.0830e-05\n",
      "Epoch 480/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7966e-0 - 0s 2ms/step - loss: 1.9045e-05\n",
      "Epoch 481/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3443e-0 - 0s 1ms/step - loss: 1.8157e-05\n",
      "Epoch 482/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2837e-0 - 0s 1ms/step - loss: 2.0305e-05\n",
      "Epoch 483/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2091e-0 - 0s 1ms/step - loss: 2.2011e-05\n",
      "Epoch 484/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6512e-0 - 0s 1ms/step - loss: 1.7549e-05\n",
      "Epoch 485/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6585e-0 - 0s 1ms/step - loss: 1.4970e-05\n",
      "Epoch 486/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7980e-0 - 0s 1ms/step - loss: 1.7212e-05\n",
      "Epoch 487/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6081e-0 - 0s 2ms/step - loss: 1.3988e-05\n",
      "Epoch 488/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4394e-0 - 0s 1ms/step - loss: 1.3283e-05\n",
      "Epoch 489/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4974e-0 - 0s 1ms/step - loss: 1.3899e-05\n",
      "Epoch 490/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3776e-0 - 0s 1ms/step - loss: 1.3745e-05\n",
      "Epoch 491/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1221e-0 - 0s 1ms/step - loss: 1.2516e-05\n",
      "Epoch 492/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.6419e-0 - 0s 2ms/step - loss: 1.2949e-05\n",
      "Epoch 493/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3165e-0 - 0s 2ms/step - loss: 1.2824e-05\n",
      "Epoch 494/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4967e-0 - 0s 1ms/step - loss: 1.6208e-05\n",
      "Epoch 495/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3419e-0 - 0s 1ms/step - loss: 4.4872e-05\n",
      "Epoch 496/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3711e-0 - 0s 1ms/step - loss: 5.2713e-05\n",
      "Epoch 497/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 3.1015e-0 - 0s 1ms/step - loss: 3.9572e-05\n",
      "Epoch 498/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.2466e-0 - 0s 1ms/step - loss: 4.2433e-05\n",
      "Epoch 499/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2971e-0 - 0s 2ms/step - loss: 3.8233e-05\n",
      "Epoch 500/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8973e-0 - 0s 1ms/step - loss: 3.2333e-05\n",
      "Epoch 501/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9076e-0 - 0s 1ms/step - loss: 3.3236e-05\n",
      "Epoch 502/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9517e-0 - 0s 1ms/step - loss: 1.8025e-05\n",
      "Epoch 503/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9581e-0 - 0s 1ms/step - loss: 1.8045e-05\n",
      "Epoch 504/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2286e-0 - 0s 1ms/step - loss: 1.6509e-05\n",
      "Epoch 505/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9191e-0 - 0s 1ms/step - loss: 1.4678e-05\n",
      "Epoch 506/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1914e-0 - 0s 1ms/step - loss: 1.2837e-05\n",
      "Epoch 507/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4140e-0 - 0s 1ms/step - loss: 1.6410e-05\n",
      "Epoch 508/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9377e-0 - 0s 1ms/step - loss: 1.5912e-05\n",
      "Epoch 509/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0326e-0 - 0s 1ms/step - loss: 1.4019e-05\n",
      "Epoch 510/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5555e-0 - 0s 1ms/step - loss: 1.3192e-05\n",
      "Epoch 511/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0389e-0 - 0s 1ms/step - loss: 1.2670e-05\n",
      "Epoch 512/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3256e-0 - 0s 1ms/step - loss: 1.2895e-05\n",
      "Epoch 513/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0973e-0 - 0s 1ms/step - loss: 2.1476e-05\n",
      "Epoch 514/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7681e-0 - 0s 976us/step - loss: 1.8519e-05\n",
      "Epoch 515/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4145e-0 - 0s 2ms/step - loss: 2.7545e-05\n",
      "Epoch 516/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2880e-0 - 0s 1ms/step - loss: 4.0272e-05\n",
      "Epoch 517/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5303e-0 - 0s 1ms/step - loss: 3.1496e-05\n",
      "Epoch 518/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3116e-0 - 0s 1ms/step - loss: 2.1695e-05\n",
      "Epoch 519/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6771e-0 - 0s 1ms/step - loss: 1.4704e-05\n",
      "Epoch 520/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6280e-0 - 0s 2ms/step - loss: 1.3969e-05\n",
      "Epoch 521/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4805e-0 - 0s 2ms/step - loss: 1.4975e-05\n",
      "Epoch 522/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.6195e-0 - 0s 5ms/step - loss: 1.3673e-05\n",
      "Epoch 523/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7725e-0 - 0s 3ms/step - loss: 1.8939e-05\n",
      "Epoch 524/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1216e-0 - 0s 1ms/step - loss: 2.0667e-05\n",
      "Epoch 525/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0621e-0 - 0s 2ms/step - loss: 1.7580e-05\n",
      "Epoch 526/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8702e-0 - 0s 2ms/step - loss: 2.1860e-05\n",
      "Epoch 527/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1745e-0 - 0s 1ms/step - loss: 2.2369e-05\n",
      "Epoch 528/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2124e-0 - 0s 4ms/step - loss: 3.5616e-05\n",
      "Epoch 529/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.8963e-0 - 0s 2ms/step - loss: 5.6518e-05\n",
      "Epoch 530/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2629e-0 - 0s 1ms/step - loss: 2.1612e-05\n",
      "Epoch 531/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.8703e-0 - 0s 1ms/step - loss: 2.9310e-05\n",
      "Epoch 532/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4859e-0 - 0s 1ms/step - loss: 2.7144e-05\n",
      "Epoch 533/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4533e-0 - 0s 1ms/step - loss: 2.3825e-05\n",
      "Epoch 534/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0063e-0 - 0s 1ms/step - loss: 2.9420e-05\n",
      "Epoch 535/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.4939e-0 - 0s 1ms/step - loss: 4.1148e-05\n",
      "Epoch 536/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.1030e-0 - 0s 1ms/step - loss: 2.3524e-05\n",
      "Epoch 537/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7819e-0 - 0s 2ms/step - loss: 2.3899e-05\n",
      "Epoch 538/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4257e-0 - 0s 1ms/step - loss: 1.8337e-05\n",
      "Epoch 539/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1299e-0 - 0s 2ms/step - loss: 1.9781e-05\n",
      "Epoch 540/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6544e-0 - 0s 1ms/step - loss: 1.8363e-05\n",
      "Epoch 541/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9716e-0 - 0s 2ms/step - loss: 1.8016e-05\n",
      "Epoch 542/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6920e-0 - 0s 2ms/step - loss: 1.7832e-05\n",
      "Epoch 543/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3018e-0 - 0s 1ms/step - loss: 1.6412e-05\n",
      "Epoch 544/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4244e-0 - 0s 1ms/step - loss: 1.3754e-05\n",
      "Epoch 545/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2882e-0 - 0s 1ms/step - loss: 2.7320e-05\n",
      "Epoch 546/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4902e-0 - 0s 5ms/step - loss: 2.3647e-05\n",
      "Epoch 547/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9909e-0 - 0s 1ms/step - loss: 2.2570e-05\n",
      "Epoch 548/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4715e-0 - 0s 1ms/step - loss: 1.7857e-05\n",
      "Epoch 549/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4360e-0 - 0s 1ms/step - loss: 1.6344e-05\n",
      "Epoch 550/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4993e-0 - 0s 1ms/step - loss: 1.3598e-05\n",
      "Epoch 551/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6806e-0 - 0s 2ms/step - loss: 1.4677e-05\n",
      "Epoch 552/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5867e-0 - 0s 1ms/step - loss: 1.6125e-05\n",
      "Epoch 553/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3516e-0 - 0s 1ms/step - loss: 1.7106e-05\n",
      "Epoch 554/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4138e-0 - 0s 1ms/step - loss: 2.0049e-05\n",
      "Epoch 555/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2827e-0 - 0s 1ms/step - loss: 1.7226e-05\n",
      "Epoch 556/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7896e-0 - 0s 1ms/step - loss: 1.6633e-05\n",
      "Epoch 557/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1789e-0 - 0s 2ms/step - loss: 1.3951e-05\n",
      "Epoch 558/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1702e-0 - 0s 1ms/step - loss: 1.4794e-05\n",
      "Epoch 559/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7995e-0 - 0s 1ms/step - loss: 1.9842e-05\n",
      "Epoch 560/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.1688e-0 - 0s 1ms/step - loss: 3.9489e-05\n",
      "Epoch 561/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5513e-0 - 0s 1ms/step - loss: 3.5125e-05\n",
      "Epoch 562/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9016e-0 - 0s 1ms/step - loss: 4.1917e-05\n",
      "Epoch 563/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3039e-0 - 0s 1ms/step - loss: 2.8795e-05\n",
      "Epoch 564/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2914e-0 - 0s 1ms/step - loss: 1.6388e-05\n",
      "Epoch 565/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5836e-0 - 0s 1ms/step - loss: 1.4664e-05\n",
      "Epoch 566/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5515e-0 - 0s 1ms/step - loss: 2.1059e-05\n",
      "Epoch 567/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5931e-0 - 0s 1ms/step - loss: 3.2253e-05\n",
      "Epoch 568/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3370e-0 - 0s 1ms/step - loss: 2.4093e-05\n",
      "Epoch 569/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 1.3117e-0 - 0s 1ms/step - loss: 2.0521e-05\n",
      "Epoch 570/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4086e-0 - 0s 1ms/step - loss: 2.3745e-05\n",
      "Epoch 571/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4502e-0 - 0s 1ms/step - loss: 1.5516e-05\n",
      "Epoch 572/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9249e-0 - 0s 1ms/step - loss: 2.4335e-05\n",
      "Epoch 573/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5761e-0 - 0s 1ms/step - loss: 2.0018e-05\n",
      "Epoch 574/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4594e-0 - 0s 1ms/step - loss: 2.1845e-05\n",
      "Epoch 575/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8107e-0 - 0s 1ms/step - loss: 1.8167e-05\n",
      "Epoch 576/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9368e-0 - 0s 1ms/step - loss: 2.0259e-05\n",
      "Epoch 577/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.9489e-0 - 0s 1ms/step - loss: 1.8494e-05\n",
      "Epoch 578/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.7517e-0 - 0s 1ms/step - loss: 2.2720e-05\n",
      "Epoch 579/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.2477e-0 - 0s 1ms/step - loss: 4.8548e-05\n",
      "Epoch 580/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.0930e-0 - 0s 1ms/step - loss: 4.3598e-05\n",
      "Epoch 581/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8964e-0 - 0s 1ms/step - loss: 2.5388e-05\n",
      "Epoch 582/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0644e-0 - 0s 1ms/step - loss: 2.0764e-05\n",
      "Epoch 583/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6794e-0 - 0s 1ms/step - loss: 1.8776e-05\n",
      "Epoch 584/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5469e-0 - 0s 1ms/step - loss: 1.6261e-05\n",
      "Epoch 585/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8741e-0 - 0s 1ms/step - loss: 1.4440e-05\n",
      "Epoch 586/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4453e-0 - 0s 1ms/step - loss: 1.3275e-05\n",
      "Epoch 587/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3150e-0 - 0s 2ms/step - loss: 1.8210e-05\n",
      "Epoch 588/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5977e-0 - 0s 1ms/step - loss: 1.9285e-05\n",
      "Epoch 589/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1008e-0 - 0s 1ms/step - loss: 1.9872e-05\n",
      "Epoch 590/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5178e-0 - 0s 2ms/step - loss: 1.5947e-05\n",
      "Epoch 591/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2766e-0 - 0s 1ms/step - loss: 2.1645e-05\n",
      "Epoch 592/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2805e-0 - 0s 1ms/step - loss: 3.5416e-05\n",
      "Epoch 593/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5064e-0 - 0s 1ms/step - loss: 8.0929e-05\n",
      "Epoch 594/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5220e-0 - 0s 1ms/step - loss: 9.2262e-05\n",
      "Epoch 595/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9630e-0 - 0s 1ms/step - loss: 5.6266e-05\n",
      "Epoch 596/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7350e-0 - 0s 1ms/step - loss: 4.0331e-05\n",
      "Epoch 597/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4184e-0 - 0s 1ms/step - loss: 2.6601e-05\n",
      "Epoch 598/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9028e-0 - 0s 1ms/step - loss: 2.5708e-05\n",
      "Epoch 599/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7562e-0 - 0s 1ms/step - loss: 2.1787e-05\n",
      "Epoch 600/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6415e-0 - 0s 1ms/step - loss: 3.2827e-05\n",
      "Epoch 601/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6886e-0 - 0s 1ms/step - loss: 3.5359e-05\n",
      "Epoch 602/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9339e-0 - 0s 926us/step - loss: 2.6833e-05\n",
      "Epoch 603/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2251e-0 - 0s 1ms/step - loss: 1.8974e-05\n",
      "Epoch 604/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8925e-0 - 0s 1ms/step - loss: 1.5467e-05\n",
      "Epoch 605/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0792e-0 - 0s 907us/step - loss: 1.5086e-05\n",
      "Epoch 606/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2596e-0 - 0s 1ms/step - loss: 1.4506e-05\n",
      "Epoch 607/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3275e-0 - 0s 1ms/step - loss: 2.3717e-05\n",
      "Epoch 608/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6503e-0 - 0s 1ms/step - loss: 1.9377e-05\n",
      "Epoch 609/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3980e-0 - 0s 1ms/step - loss: 1.2948e-05\n",
      "Epoch 610/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4031e-0 - 0s 1ms/step - loss: 2.1170e-05\n",
      "Epoch 611/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6395e-0 - 0s 1ms/step - loss: 1.5858e-05\n",
      "Epoch 612/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4274e-0 - 0s 1ms/step - loss: 1.4112e-05\n",
      "Epoch 613/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1715e-0 - 0s 1ms/step - loss: 1.3667e-05\n",
      "Epoch 614/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7035e-0 - 0s 1ms/step - loss: 1.5460e-05\n",
      "Epoch 615/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5283e-0 - 0s 1ms/step - loss: 1.5776e-05\n",
      "Epoch 616/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5716e-0 - 0s 1ms/step - loss: 1.5359e-05\n",
      "Epoch 617/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3757e-0 - 0s 1ms/step - loss: 1.2386e-05\n",
      "Epoch 618/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3634e-0 - 0s 1ms/step - loss: 1.2950e-05\n",
      "Epoch 619/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.1110e-0 - 0s 1ms/step - loss: 1.2276e-05\n",
      "Epoch 620/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1514e-0 - 0s 1ms/step - loss: 1.2555e-05\n",
      "Epoch 621/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5488e-0 - 0s 1ms/step - loss: 1.5348e-05\n",
      "Epoch 622/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3077e-0 - 0s 1ms/step - loss: 1.5969e-05\n",
      "Epoch 623/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4575e-0 - 0s 1ms/step - loss: 1.6346e-05\n",
      "Epoch 624/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6466e-0 - 0s 1ms/step - loss: 1.8011e-05\n",
      "Epoch 625/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1437e-0 - 0s 1ms/step - loss: 1.7125e-05\n",
      "Epoch 626/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3175e-0 - 0s 1ms/step - loss: 1.4163e-05\n",
      "Epoch 627/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0338e-0 - 0s 1ms/step - loss: 1.6284e-05\n",
      "Epoch 628/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3201e-0 - 0s 1ms/step - loss: 2.2051e-05\n",
      "Epoch 629/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2004e-0 - 0s 1ms/step - loss: 1.8449e-05\n",
      "Epoch 630/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4667e-0 - 0s 1ms/step - loss: 2.7726e-05\n",
      "Epoch 631/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2855e-0 - 0s 1ms/step - loss: 2.8490e-05\n",
      "Epoch 632/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.6684e-0 - 0s 1ms/step - loss: 3.0268e-05\n",
      "Epoch 633/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2181e-0 - 0s 1ms/step - loss: 1.5903e-05\n",
      "Epoch 634/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4210e-0 - 0s 1ms/step - loss: 2.0461e-05\n",
      "Epoch 635/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5980e-0 - 0s 1ms/step - loss: 2.1642e-05\n",
      "Epoch 636/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5973e-0 - 0s 1ms/step - loss: 2.1331e-05\n",
      "Epoch 637/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8680e-0 - 0s 1ms/step - loss: 1.6616e-05\n",
      "Epoch 638/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5677e-0 - 0s 1ms/step - loss: 1.4586e-05\n",
      "Epoch 639/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0590e-0 - 0s 1ms/step - loss: 2.3774e-05\n",
      "Epoch 640/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1942e-0 - 0s 1ms/step - loss: 1.8580e-05\n",
      "Epoch 641/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 1.2912e-0 - 0s 1ms/step - loss: 2.2103e-05\n",
      "Epoch 642/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5207e-0 - 0s 938us/step - loss: 2.5013e-05\n",
      "Epoch 643/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9576e-0 - 0s 1ms/step - loss: 2.6475e-05\n",
      "Epoch 644/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3169e-0 - 0s 1ms/step - loss: 1.7876e-05\n",
      "Epoch 645/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2787e-0 - 0s 1ms/step - loss: 1.5232e-05\n",
      "Epoch 646/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0739e-0 - 0s 2ms/step - loss: 1.4611e-05\n",
      "Epoch 647/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9194e-0 - 0s 1ms/step - loss: 1.7068e-05\n",
      "Epoch 648/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8190e-0 - 0s 1ms/step - loss: 1.8813e-05\n",
      "Epoch 649/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4713e-0 - 0s 2ms/step - loss: 2.8785e-05\n",
      "Epoch 650/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.4243e-0 - 0s 2ms/step - loss: 3.3921e-05\n",
      "Epoch 651/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2692e-0 - 0s 1ms/step - loss: 1.9614e-05\n",
      "Epoch 652/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4364e-0 - 0s 1ms/step - loss: 1.7687e-05\n",
      "Epoch 653/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0697e-0 - 0s 1ms/step - loss: 1.8094e-05\n",
      "Epoch 654/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1069e-0 - 0s 912us/step - loss: 1.6462e-05\n",
      "Epoch 655/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3301e-0 - 0s 1ms/step - loss: 1.4857e-05\n",
      "Epoch 656/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2876e-0 - 0s 869us/step - loss: 1.4801e-05\n",
      "Epoch 657/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1119e-0 - 0s 1ms/step - loss: 1.7752e-05\n",
      "Epoch 658/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7577e-0 - 0s 1ms/step - loss: 1.5229e-05\n",
      "Epoch 659/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3007e-0 - 0s 2ms/step - loss: 1.6653e-05\n",
      "Epoch 660/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6238e-0 - 0s 1ms/step - loss: 1.5929e-05\n",
      "Epoch 661/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.0078e-0 - 0s 1ms/step - loss: 1.2907e-05\n",
      "Epoch 662/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6857e-0 - 0s 1ms/step - loss: 1.3836e-05\n",
      "Epoch 663/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0738e-0 - 0s 1ms/step - loss: 1.7444e-05\n",
      "Epoch 664/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4409e-0 - 0s 998us/step - loss: 1.4734e-05\n",
      "Epoch 665/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4413e-0 - 0s 1ms/step - loss: 1.3518e-05\n",
      "Epoch 666/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2182e-0 - 0s 1ms/step - loss: 2.1456e-05\n",
      "Epoch 667/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5710e-0 - 0s 962us/step - loss: 3.4267e-05\n",
      "Epoch 668/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7737e-0 - 0s 1ms/step - loss: 6.8621e-05\n",
      "Epoch 669/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8914e-0 - 0s 1ms/step - loss: 4.7620e-05\n",
      "Epoch 670/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6041e-0 - 0s 1ms/step - loss: 4.3051e-05\n",
      "Epoch 671/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7249e-0 - 0s 1ms/step - loss: 3.4677e-05\n",
      "Epoch 672/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5511e-0 - 0s 1ms/step - loss: 1.7932e-05\n",
      "Epoch 673/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2854e-0 - 0s 1ms/step - loss: 2.7986e-05\n",
      "Epoch 674/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7341e-0 - 0s 1ms/step - loss: 1.8504e-05\n",
      "Epoch 675/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2780e-0 - 0s 1ms/step - loss: 3.3503e-05\n",
      "Epoch 676/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6259e-0 - 0s 942us/step - loss: 2.9208e-05\n",
      "Epoch 677/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6869e-0 - 0s 863us/step - loss: 2.1583e-05\n",
      "Epoch 678/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9444e-0 - 0s 890us/step - loss: 2.0425e-05\n",
      "Epoch 679/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.4452e-0 - 0s 974us/step - loss: 3.1127e-05\n",
      "Epoch 680/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9759e-0 - 0s 937us/step - loss: 2.7754e-05\n",
      "Epoch 681/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.1394e-0 - 0s 1ms/step - loss: 4.0277e-05\n",
      "Epoch 682/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7119e-0 - 0s 1ms/step - loss: 2.6512e-05\n",
      "Epoch 683/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5136e-0 - 0s 999us/step - loss: 1.5333e-05\n",
      "Epoch 684/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.0232e-0 - 0s 1ms/step - loss: 2.5838e-05\n",
      "Epoch 685/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.9536e-0 - 0s 1ms/step - loss: 4.5838e-05\n",
      "Epoch 686/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7530e-0 - 0s 1ms/step - loss: 4.9478e-05\n",
      "Epoch 687/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4445e-0 - 0s 1ms/step - loss: 4.9431e-05\n",
      "Epoch 688/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.7865e-0 - 0s 1ms/step - loss: 4.4061e-05\n",
      "Epoch 689/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0395e-0 - 0s 2ms/step - loss: 2.3364e-05\n",
      "Epoch 690/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0066e-0 - 0s 1ms/step - loss: 2.1112e-05\n",
      "Epoch 691/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1174e-0 - 0s 1ms/step - loss: 1.9925e-05\n",
      "Epoch 692/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5867e-0 - 0s 1ms/step - loss: 3.8779e-05\n",
      "Epoch 693/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.1456e-0 - 0s 1ms/step - loss: 3.0701e-05\n",
      "Epoch 694/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7329e-0 - 0s 1ms/step - loss: 2.0624e-05\n",
      "Epoch 695/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.5463e-0 - 0s 1ms/step - loss: 3.6381e-05\n",
      "Epoch 696/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.8938e-0 - 0s 1ms/step - loss: 3.4028e-05\n",
      "Epoch 697/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0774e-0 - 0s 1ms/step - loss: 1.4821e-05\n",
      "Epoch 698/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6021e-0 - 0s 1ms/step - loss: 1.6500e-05\n",
      "Epoch 699/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0326e-0 - 0s 1ms/step - loss: 1.2934e-05\n",
      "Epoch 700/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5443e-0 - 0s 1ms/step - loss: 1.3136e-05\n",
      "Epoch 701/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4540e-0 - 0s 1ms/step - loss: 1.3546e-05\n",
      "Epoch 702/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0111e-0 - 0s 2ms/step - loss: 1.2297e-05\n",
      "Epoch 703/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4792e-0 - 0s 1ms/step - loss: 1.2152e-05\n",
      "Epoch 704/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5756e-0 - 0s 1ms/step - loss: 1.2942e-05\n",
      "Epoch 705/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0555e-0 - 0s 1ms/step - loss: 1.1605e-05\n",
      "Epoch 706/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2303e-0 - 0s 2ms/step - loss: 1.1982e-05\n",
      "Epoch 707/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3175e-0 - 0s 1ms/step - loss: 1.3529e-05\n",
      "Epoch 708/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1546e-0 - 0s 1ms/step - loss: 2.0541e-05\n",
      "Epoch 709/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4916e-0 - 0s 1ms/step - loss: 2.8704e-05\n",
      "Epoch 710/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7807e-0 - 0s 828us/step - loss: 4.9598e-05\n",
      "Epoch 711/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.5008e-0 - 0s 1ms/step - loss: 1.1724e-04\n",
      "Epoch 712/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.9939e-0 - 0s 1ms/step - loss: 1.1333e-04\n",
      "Epoch 713/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 2.7308e-0 - 0s 984us/step - loss: 1.0585e-04\n",
      "Epoch 714/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.5073e-0 - 0s 908us/step - loss: 8.0450e-05\n",
      "Epoch 715/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.6477e-0 - 0s 877us/step - loss: 6.8096e-05\n",
      "Epoch 716/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0037e-0 - 0s 1ms/step - loss: 1.0787e-04\n",
      "Epoch 717/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.9754e-0 - 0s 1ms/step - loss: 4.3012e-05\n",
      "Epoch 718/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2055e-0 - 0s 1ms/step - loss: 2.7047e-05\n",
      "Epoch 719/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6585e-0 - 0s 1ms/step - loss: 2.8398e-05\n",
      "Epoch 720/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2827e-0 - 0s 952us/step - loss: 2.2222e-05\n",
      "Epoch 721/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9229e-0 - 0s 1ms/step - loss: 1.7474e-05\n",
      "Epoch 722/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4227e-0 - 0s 1ms/step - loss: 1.4971e-05\n",
      "Epoch 723/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1220e-0 - 0s 1ms/step - loss: 1.4137e-05\n",
      "Epoch 724/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4024e-0 - 0s 971us/step - loss: 1.7790e-05\n",
      "Epoch 725/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4439e-0 - 0s 1ms/step - loss: 1.6922e-05\n",
      "Epoch 726/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6962e-0 - 0s 5ms/step - loss: 1.8203e-05\n",
      "Epoch 727/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2715e-0 - 0s 2ms/step - loss: 2.0151e-05\n",
      "Epoch 728/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4236e-0 - 0s 2ms/step - loss: 1.4159e-05\n",
      "Epoch 729/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1366e-0 - 0s 1ms/step - loss: 1.4063e-05\n",
      "Epoch 730/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1861e-0 - 0s 1ms/step - loss: 1.2443e-05\n",
      "Epoch 731/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.5132e-0 - 0s 1ms/step - loss: 2.3312e-05\n",
      "Epoch 732/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5997e-0 - 0s 1ms/step - loss: 2.5654e-05\n",
      "Epoch 733/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4706e-0 - 0s 1ms/step - loss: 1.9493e-05\n",
      "Epoch 734/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2863e-0 - 0s 1ms/step - loss: 1.4136e-05\n",
      "Epoch 735/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2536e-0 - 0s 1ms/step - loss: 1.3665e-05\n",
      "Epoch 736/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3504e-0 - 0s 1ms/step - loss: 1.4288e-05\n",
      "Epoch 737/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5822e-0 - 0s 1ms/step - loss: 1.3361e-05\n",
      "Epoch 738/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4398e-0 - 0s 1ms/step - loss: 1.4155e-05\n",
      "Epoch 739/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6937e-0 - 0s 2ms/step - loss: 2.7578e-05\n",
      "Epoch 740/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1966e-0 - 0s 1ms/step - loss: 5.6613e-05\n",
      "Epoch 741/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.6707e-0 - 0s 1ms/step - loss: 4.1135e-05\n",
      "Epoch 742/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7174e-0 - 0s 1ms/step - loss: 4.4647e-05\n",
      "Epoch 743/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.1793e-0 - 0s 2ms/step - loss: 2.9088e-05\n",
      "Epoch 744/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.5326e-0 - 0s 962us/step - loss: 2.7287e-05\n",
      "Epoch 745/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4217e-0 - 0s 936us/step - loss: 2.5265e-05\n",
      "Epoch 746/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2988e-0 - 0s 1ms/step - loss: 1.3688e-05\n",
      "Epoch 747/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6535e-0 - 0s 1ms/step - loss: 1.3739e-05\n",
      "Epoch 748/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1216e-0 - 0s 983us/step - loss: 1.3118e-05\n",
      "Epoch 749/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1913e-0 - 0s 1ms/step - loss: 1.3298e-05\n",
      "Epoch 750/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2956e-0 - 0s 1ms/step - loss: 1.2475e-05\n",
      "Epoch 751/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.8656e-0 - 0s 1ms/step - loss: 1.3230e-05\n",
      "Epoch 752/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2114e-0 - 0s 1ms/step - loss: 1.2021e-05\n",
      "Epoch 753/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6092e-0 - 0s 1ms/step - loss: 1.3844e-05\n",
      "Epoch 754/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2124e-0 - 0s 1ms/step - loss: 2.0773e-05\n",
      "Epoch 755/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0013e-0 - 0s 1ms/step - loss: 2.0268e-05\n",
      "Epoch 756/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1840e-0 - 0s 1ms/step - loss: 2.6634e-05\n",
      "Epoch 757/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9178e-0 - 0s 1ms/step - loss: 3.4417e-05\n",
      "Epoch 758/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0921e-0 - 0s 1ms/step - loss: 3.2637e-05\n",
      "Epoch 759/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8958e-0 - 0s 1ms/step - loss: 3.6743e-05\n",
      "Epoch 760/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.4055e-0 - 0s 3ms/step - loss: 5.6944e-05\n",
      "Epoch 761/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.9490e-0 - 0s 1ms/step - loss: 6.4642e-05\n",
      "Epoch 762/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.6105e-0 - 0s 2ms/step - loss: 4.7396e-05\n",
      "Epoch 763/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.8845e-0 - 0s 2ms/step - loss: 6.3456e-05\n",
      "Epoch 764/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5555e-0 - 0s 2ms/step - loss: 4.1274e-05\n",
      "Epoch 765/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5865e-0 - 0s 1ms/step - loss: 4.6804e-05\n",
      "Epoch 766/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.5626e-0 - 0s 1ms/step - loss: 7.4408e-05\n",
      "Epoch 767/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.8367e-0 - 0s 1ms/step - loss: 6.9231e-05\n",
      "Epoch 768/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.1517e-0 - 0s 2ms/step - loss: 3.4381e-05\n",
      "Epoch 769/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2768e-0 - 0s 1ms/step - loss: 1.5147e-05\n",
      "Epoch 770/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3040e-0 - 0s 960us/step - loss: 2.4567e-05\n",
      "Epoch 771/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8975e-0 - 0s 1ms/step - loss: 1.4848e-05\n",
      "Epoch 772/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0760e-0 - 0s 1ms/step - loss: 1.1950e-05\n",
      "Epoch 773/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2953e-0 - 0s 2ms/step - loss: 1.2254e-05\n",
      "Epoch 774/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4642e-0 - 0s 2ms/step - loss: 1.4069e-05\n",
      "Epoch 775/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8166e-0 - 0s 1ms/step - loss: 2.6206e-05\n",
      "Epoch 776/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.8354e-0 - 0s 1ms/step - loss: 5.3151e-05\n",
      "Epoch 777/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.7930e-0 - 0s 1ms/step - loss: 6.5865e-05\n",
      "Epoch 778/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1884e-0 - 0s 1ms/step - loss: 3.4754e-05\n",
      "Epoch 779/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9272e-0 - 0s 1ms/step - loss: 3.2581e-05\n",
      "Epoch 780/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.9526e-0 - 0s 1ms/step - loss: 4.4193e-05\n",
      "Epoch 781/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.4450e-0 - 0s 1ms/step - loss: 9.4086e-05\n",
      "Epoch 782/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5240e-0 - 0s 1ms/step - loss: 3.6895e-05\n",
      "Epoch 783/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.6993e-0 - 0s 1ms/step - loss: 5.0720e-05\n",
      "Epoch 784/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.3359e-0 - 0s 1ms/step - loss: 5.7588e-05\n",
      "Epoch 785/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 1.0035e-0 - 0s 2ms/step - loss: 6.9933e-05\n",
      "Epoch 786/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.7948e-0 - 0s 1ms/step - loss: 8.9235e-05\n",
      "Epoch 787/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.4967e-0 - 0s 1ms/step - loss: 6.4000e-05\n",
      "Epoch 788/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5712e-0 - 0s 1ms/step - loss: 4.2797e-05\n",
      "Epoch 789/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0224e-0 - 0s 1ms/step - loss: 3.0163e-05\n",
      "Epoch 790/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5500e-0 - 0s 951us/step - loss: 2.0521e-05\n",
      "Epoch 791/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4108e-0 - 0s 1ms/step - loss: 2.6685e-05\n",
      "Epoch 792/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.8296e-0 - 0s 1ms/step - loss: 3.6157e-05\n",
      "Epoch 793/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4450e-0 - 0s 1ms/step - loss: 3.2304e-05\n",
      "Epoch 794/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4163e-0 - 0s 864us/step - loss: 1.9197e-05\n",
      "Epoch 795/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0538e-0 - 0s 3ms/step - loss: 1.9287e-05\n",
      "Epoch 796/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2716e-0 - 0s 1ms/step - loss: 1.3828e-05\n",
      "Epoch 797/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7216e-0 - 0s 2ms/step - loss: 1.4925e-05\n",
      "Epoch 798/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.2358e-0 - 0s 1ms/step - loss: 1.6001e-05\n",
      "Epoch 799/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.2503e-0 - 0s 1ms/step - loss: 1.5220e-05\n",
      "Epoch 800/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2211e-0 - 0s 1ms/step - loss: 1.2932e-05\n",
      "Epoch 801/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1757e-0 - 0s 1ms/step - loss: 1.2777e-05\n",
      "Epoch 802/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2437e-0 - 0s 1ms/step - loss: 1.2249e-05\n",
      "Epoch 803/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0595e-0 - 0s 1ms/step - loss: 1.1410e-05\n",
      "Epoch 804/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3456e-0 - 0s 1ms/step - loss: 1.3690e-05\n",
      "Epoch 805/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3793e-0 - 0s 1ms/step - loss: 1.6256e-05\n",
      "Epoch 806/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3338e-0 - 0s 1ms/step - loss: 2.7497e-05\n",
      "Epoch 807/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.7689e-0 - 0s 1ms/step - loss: 4.3310e-05\n",
      "Epoch 808/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8677e-0 - 0s 2ms/step - loss: 2.3683e-05\n",
      "Epoch 809/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2727e-0 - 0s 1ms/step - loss: 2.3888e-05\n",
      "Epoch 810/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.2274e-0 - 0s 2ms/step - loss: 7.7535e-05\n",
      "Epoch 811/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.4036e-0 - 0s 1ms/step - loss: 8.7275e-05\n",
      "Epoch 812/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7682e-0 - 0s 1ms/step - loss: 1.0160e-04\n",
      "Epoch 813/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4816e-0 - 0s 2ms/step - loss: 8.4070e-05\n",
      "Epoch 814/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1844e-0 - 0s 2ms/step - loss: 2.3870e-05\n",
      "Epoch 815/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2592e-0 - 0s 1ms/step - loss: 1.7416e-05\n",
      "Epoch 816/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2662e-0 - 0s 1ms/step - loss: 1.5738e-05\n",
      "Epoch 817/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7115e-0 - 0s 1ms/step - loss: 1.6656e-05\n",
      "Epoch 818/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3220e-0 - 0s 1ms/step - loss: 1.6078e-05\n",
      "Epoch 819/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0516e-0 - 0s 1ms/step - loss: 1.5968e-05\n",
      "Epoch 820/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9887e-0 - 0s 1ms/step - loss: 2.1254e-05\n",
      "Epoch 821/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5375e-0 - 0s 2ms/step - loss: 2.5913e-05\n",
      "Epoch 822/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8229e-0 - 0s 1ms/step - loss: 1.8714e-05\n",
      "Epoch 823/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.6704e-0 - 0s 2ms/step - loss: 3.7770e-05\n",
      "Epoch 824/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7004e-0 - 0s 4ms/step - loss: 3.5501e-05\n",
      "Epoch 825/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4945e-0 - 0s 2ms/step - loss: 2.9656e-05\n",
      "Epoch 826/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7621e-0 - 0s 1ms/step - loss: 2.2835e-05\n",
      "Epoch 827/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4465e-0 - 0s 2ms/step - loss: 1.7372e-05\n",
      "Epoch 828/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3145e-0 - 0s 1ms/step - loss: 2.0137e-05\n",
      "Epoch 829/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4332e-0 - 0s 1ms/step - loss: 1.4329e-05\n",
      "Epoch 830/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.9673e-0 - 0s 1ms/step - loss: 1.2846e-05\n",
      "Epoch 831/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0766e-0 - 0s 1ms/step - loss: 1.2485e-05\n",
      "Epoch 832/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0180e-0 - 0s 1ms/step - loss: 1.5796e-05\n",
      "Epoch 833/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0961e-0 - 0s 1ms/step - loss: 1.7905e-05\n",
      "Epoch 834/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2950e-0 - 0s 1ms/step - loss: 1.6299e-05\n",
      "Epoch 835/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4871e-0 - 0s 2ms/step - loss: 2.0667e-05\n",
      "Epoch 836/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2892e-0 - 0s 1ms/step - loss: 1.6516e-05\n",
      "Epoch 837/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.8604e-0 - 0s 2ms/step - loss: 1.3634e-05\n",
      "Epoch 838/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3545e-0 - 0s 1ms/step - loss: 1.3943e-05\n",
      "Epoch 839/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0825e-0 - 0s 1ms/step - loss: 1.5527e-05\n",
      "Epoch 840/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2796e-0 - 0s 1ms/step - loss: 1.3399e-05\n",
      "Epoch 841/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7670e-0 - 0s 1ms/step - loss: 2.6143e-05\n",
      "Epoch 842/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1697e-0 - 0s 1ms/step - loss: 2.6899e-05\n",
      "Epoch 843/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2668e-0 - 0s 2ms/step - loss: 2.4739e-05\n",
      "Epoch 844/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3425e-0 - 0s 1ms/step - loss: 1.8807e-05\n",
      "Epoch 845/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0743e-0 - 0s 2ms/step - loss: 2.4057e-05\n",
      "Epoch 846/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4530e-0 - 0s 2ms/step - loss: 1.3488e-05\n",
      "Epoch 847/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0117e-0 - 0s 2ms/step - loss: 1.2769e-05\n",
      "Epoch 848/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3813e-0 - 0s 1ms/step - loss: 1.2560e-05\n",
      "Epoch 849/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1270e-0 - 0s 1ms/step - loss: 1.6775e-05\n",
      "Epoch 850/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0821e-0 - 0s 993us/step - loss: 2.3477e-05\n",
      "Epoch 851/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.4707e-0 - 0s 974us/step - loss: 3.5535e-05\n",
      "Epoch 852/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.9182e-0 - 0s 1ms/step - loss: 3.6151e-05\n",
      "Epoch 853/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6430e-0 - 0s 968us/step - loss: 2.8198e-05\n",
      "Epoch 854/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2801e-0 - 0s 991us/step - loss: 2.6943e-05\n",
      "Epoch 855/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2931e-0 - 0s 2ms/step - loss: 1.7061e-05\n",
      "Epoch 856/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1651e-0 - 0s 1ms/step - loss: 1.7529e-05\n",
      "Epoch 857/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 2.6134e-0 - 0s 982us/step - loss: 2.3268e-05\n",
      "Epoch 858/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0428e-0 - 0s 875us/step - loss: 1.6147e-05\n",
      "Epoch 859/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9600e-0 - 0s 966us/step - loss: 2.3261e-05\n",
      "Epoch 860/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0016e-0 - 0s 913us/step - loss: 2.3364e-05\n",
      "Epoch 861/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4246e-0 - 0s 1ms/step - loss: 1.2167e-05\n",
      "Epoch 862/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9858e-0 - 0s 1ms/step - loss: 1.5220e-05\n",
      "Epoch 863/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0618e-0 - 0s 1ms/step - loss: 1.3033e-05\n",
      "Epoch 864/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1077e-0 - 0s 1ms/step - loss: 1.7818e-05\n",
      "Epoch 865/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1201e-0 - 0s 1ms/step - loss: 1.4482e-05\n",
      "Epoch 866/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.8922e-0 - 0s 1ms/step - loss: 3.1797e-05\n",
      "Epoch 867/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.0883e-0 - 0s 1ms/step - loss: 5.1063e-05\n",
      "Epoch 868/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2638e-0 - 0s 1ms/step - loss: 5.9688e-05\n",
      "Epoch 869/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3556e-0 - 0s 1ms/step - loss: 3.9810e-05\n",
      "Epoch 870/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.5109e-0 - 0s 1ms/step - loss: 5.1742e-05\n",
      "Epoch 871/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.2136e-0 - 0s 1ms/step - loss: 4.5850e-05\n",
      "Epoch 872/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6663e-0 - 0s 1ms/step - loss: 1.0410e-04\n",
      "Epoch 873/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4439e-0 - 0s 1ms/step - loss: 7.4049e-05\n",
      "Epoch 874/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.1354e-0 - 0s 1ms/step - loss: 4.8614e-05\n",
      "Epoch 875/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7734e-0 - 0s 1ms/step - loss: 6.4600e-05\n",
      "Epoch 876/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6273e-0 - 0s 1ms/step - loss: 5.7325e-05\n",
      "Epoch 877/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5831e-0 - 0s 1ms/step - loss: 3.9749e-05\n",
      "Epoch 878/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2166e-0 - 0s 1ms/step - loss: 2.5173e-05\n",
      "Epoch 879/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3029e-0 - 0s 1ms/step - loss: 2.3235e-05\n",
      "Epoch 880/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2140e-0 - 0s 1ms/step - loss: 1.6122e-05\n",
      "Epoch 881/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1900e-0 - 0s 1ms/step - loss: 1.5978e-05\n",
      "Epoch 882/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.9070e-0 - 0s 1ms/step - loss: 2.2453e-05\n",
      "Epoch 883/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1886e-0 - 0s 1ms/step - loss: 1.9368e-05\n",
      "Epoch 884/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.9330e-0 - 0s 1ms/step - loss: 2.3656e-05\n",
      "Epoch 885/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1039e-0 - 0s 1ms/step - loss: 1.8293e-05\n",
      "Epoch 886/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2487e-0 - 0s 1ms/step - loss: 1.3702e-05\n",
      "Epoch 887/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5550e-0 - 0s 1ms/step - loss: 2.7231e-05\n",
      "Epoch 888/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7542e-0 - 0s 1ms/step - loss: 1.9090e-05\n",
      "Epoch 889/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9783e-0 - 0s 1ms/step - loss: 3.2484e-05\n",
      "Epoch 890/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2154e-0 - 0s 1ms/step - loss: 3.6276e-05\n",
      "Epoch 891/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0668e-0 - 0s 1ms/step - loss: 2.3368e-05\n",
      "Epoch 892/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7960e-0 - 0s 1ms/step - loss: 3.0772e-05\n",
      "Epoch 893/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1619e-0 - 0s 1ms/step - loss: 2.5143e-05\n",
      "Epoch 894/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5967e-0 - 0s 1ms/step - loss: 2.1734e-05\n",
      "Epoch 895/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5124e-0 - 0s 1ms/step - loss: 2.9870e-05\n",
      "Epoch 896/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 7.3478e-0 - 0s 1ms/step - loss: 4.2776e-05\n",
      "Epoch 897/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.5657e-0 - 0s 1ms/step - loss: 3.8369e-05\n",
      "Epoch 898/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5071e-0 - 0s 1ms/step - loss: 4.4478e-05\n",
      "Epoch 899/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6839e-0 - 0s 1ms/step - loss: 1.7821e-05\n",
      "Epoch 900/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2327e-0 - 0s 1ms/step - loss: 1.5331e-05\n",
      "Epoch 901/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8997e-0 - 0s 1ms/step - loss: 1.8703e-05\n",
      "Epoch 902/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1576e-0 - 0s 1ms/step - loss: 1.1774e-05\n",
      "Epoch 903/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3605e-0 - 0s 1ms/step - loss: 1.3091e-05\n",
      "Epoch 904/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5541e-0 - 0s 1ms/step - loss: 1.6741e-05\n",
      "Epoch 905/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3347e-0 - 0s 1ms/step - loss: 1.2663e-05\n",
      "Epoch 906/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2915e-0 - 0s 1ms/step - loss: 2.0742e-05\n",
      "Epoch 907/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5468e-0 - 0s 1ms/step - loss: 1.5504e-05\n",
      "Epoch 908/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1361e-0 - 0s 1ms/step - loss: 1.8595e-05\n",
      "Epoch 909/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 5.1513e-0 - 0s 1ms/step - loss: 3.8712e-05\n",
      "Epoch 910/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 6.0308e-0 - 0s 1ms/step - loss: 4.4870e-05\n",
      "Epoch 911/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 7.7746e-0 - 0s 1ms/step - loss: 5.6778e-05\n",
      "Epoch 912/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2977e-0 - 0s 2ms/step - loss: 3.3592e-05\n",
      "Epoch 913/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.3566e-0 - 0s 1ms/step - loss: 4.3533e-05\n",
      "Epoch 914/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 7.0472e-0 - 0s 2ms/step - loss: 5.3734e-05\n",
      "Epoch 915/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.9530e-0 - 0s 1ms/step - loss: 5.2930e-05\n",
      "Epoch 916/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.8008e-0 - 0s 1ms/step - loss: 3.9878e-05\n",
      "Epoch 917/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5280e-0 - 0s 1ms/step - loss: 3.4289e-05\n",
      "Epoch 918/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2771e-0 - 0s 1ms/step - loss: 3.2742e-05\n",
      "Epoch 919/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3457e-0 - 0s 1ms/step - loss: 2.2122e-05\n",
      "Epoch 920/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1305e-0 - 0s 1ms/step - loss: 1.7412e-05\n",
      "Epoch 921/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5904e-0 - 0s 1ms/step - loss: 2.1345e-05\n",
      "Epoch 922/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4633e-0 - 0s 1ms/step - loss: 1.2872e-05\n",
      "Epoch 923/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1076e-0 - 0s 1ms/step - loss: 1.7415e-05\n",
      "Epoch 924/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.5666e-0 - 0s 1ms/step - loss: 2.1416e-05\n",
      "Epoch 925/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0927e-0 - 0s 2ms/step - loss: 1.5125e-05\n",
      "Epoch 926/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0919e-0 - 0s 1ms/step - loss: 1.4982e-05\n",
      "Epoch 927/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4382e-0 - 0s 1ms/step - loss: 1.5805e-05\n",
      "Epoch 928/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 8.6499e-0 - 0s 1ms/step - loss: 1.8146e-05\n",
      "Epoch 929/1000\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4/4 [==============================] - ETA: 0s - loss: 3.1390e-0 - 0s 1ms/step - loss: 2.7883e-05\n",
      "Epoch 930/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.4979e-0 - 0s 1ms/step - loss: 2.3660e-05\n",
      "Epoch 931/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.7098e-0 - 0s 945us/step - loss: 2.3112e-05\n",
      "Epoch 932/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.6157e-0 - 0s 1ms/step - loss: 2.5103e-05\n",
      "Epoch 933/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6377e-0 - 0s 1ms/step - loss: 1.7798e-05\n",
      "Epoch 934/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0740e-0 - 0s 1ms/step - loss: 1.8980e-05\n",
      "Epoch 935/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1622e-0 - 0s 1ms/step - loss: 2.4691e-05\n",
      "Epoch 936/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0596e-0 - 0s 1ms/step - loss: 2.0329e-05\n",
      "Epoch 937/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6221e-0 - 0s 1ms/step - loss: 1.3336e-05\n",
      "Epoch 938/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0182e-0 - 0s 1ms/step - loss: 1.2677e-05\n",
      "Epoch 939/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2751e-0 - 0s 1ms/step - loss: 1.2223e-05\n",
      "Epoch 940/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1598e-0 - 0s 1ms/step - loss: 1.3859e-05\n",
      "Epoch 941/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2654e-0 - 0s 1ms/step - loss: 1.6531e-05\n",
      "Epoch 942/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9671e-0 - 0s 1ms/step - loss: 1.8994e-05\n",
      "Epoch 943/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3799e-0 - 0s 1ms/step - loss: 1.3984e-05\n",
      "Epoch 944/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.5501e-0 - 0s 1ms/step - loss: 1.5795e-05\n",
      "Epoch 945/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0952e-0 - 0s 1ms/step - loss: 1.2979e-05\n",
      "Epoch 946/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4578e-0 - 0s 1ms/step - loss: 1.5727e-05\n",
      "Epoch 947/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3422e-0 - 0s 1ms/step - loss: 1.3274e-05\n",
      "Epoch 948/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.0985e-0 - 0s 1ms/step - loss: 2.1816e-05\n",
      "Epoch 949/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4220e-0 - 0s 1ms/step - loss: 1.3192e-05\n",
      "Epoch 950/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5284e-0 - 0s 1ms/step - loss: 1.4953e-05\n",
      "Epoch 951/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.9272e-0 - 0s 1ms/step - loss: 1.3479e-05\n",
      "Epoch 952/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1372e-0 - 0s 1ms/step - loss: 1.1202e-05\n",
      "Epoch 953/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0587e-0 - 0s 1ms/step - loss: 1.1328e-05\n",
      "Epoch 954/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1749e-0 - 0s 2ms/step - loss: 1.1379e-05\n",
      "Epoch 955/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3750e-0 - 0s 2ms/step - loss: 1.5646e-05\n",
      "Epoch 956/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.9372e-0 - 0s 1ms/step - loss: 2.6030e-05\n",
      "Epoch 957/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1317e-0 - 0s 1ms/step - loss: 1.2985e-05\n",
      "Epoch 958/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0350e-0 - 0s 1ms/step - loss: 1.4227e-05\n",
      "Epoch 959/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8656e-0 - 0s 1ms/step - loss: 1.5976e-05\n",
      "Epoch 960/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5109e-0 - 0s 1ms/step - loss: 1.3366e-05\n",
      "Epoch 961/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5898e-0 - 0s 1ms/step - loss: 1.3078e-05\n",
      "Epoch 962/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0472e-0 - 0s 1ms/step - loss: 1.4947e-05\n",
      "Epoch 963/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0959e-0 - 0s 1ms/step - loss: 1.4955e-05\n",
      "Epoch 964/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2101e-0 - 0s 937us/step - loss: 1.3433e-05\n",
      "Epoch 965/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4223e-0 - 0s 973us/step - loss: 1.5408e-05\n",
      "Epoch 966/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2666e-0 - 0s 1ms/step - loss: 1.3424e-05\n",
      "Epoch 967/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0277e-0 - 0s 1ms/step - loss: 1.3284e-05\n",
      "Epoch 968/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1512e-0 - 0s 1ms/step - loss: 1.4864e-05\n",
      "Epoch 969/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.5302e-0 - 0s 1ms/step - loss: 1.3221e-05\n",
      "Epoch 970/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 4.1107e-0 - 0s 993us/step - loss: 2.1682e-05\n",
      "Epoch 971/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.5064e-0 - 0s 1ms/step - loss: 3.0211e-05\n",
      "Epoch 972/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.1974e-0 - 0s 1ms/step - loss: 2.5879e-05\n",
      "Epoch 973/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3694e-0 - 0s 1ms/step - loss: 3.0481e-05\n",
      "Epoch 974/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0582e-0 - 0s 1ms/step - loss: 2.1691e-05\n",
      "Epoch 975/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.1950e-0 - 0s 1ms/step - loss: 1.8228e-05\n",
      "Epoch 976/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7839e-0 - 0s 1ms/step - loss: 1.3534e-05\n",
      "Epoch 977/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7012e-0 - 0s 1ms/step - loss: 1.4348e-05\n",
      "Epoch 978/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.3092e-0 - 0s 1ms/step - loss: 1.1959e-05\n",
      "Epoch 979/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.5349e-0 - 0s 991us/step - loss: 1.8530e-05\n",
      "Epoch 980/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2077e-0 - 0s 1ms/step - loss: 1.7376e-05\n",
      "Epoch 981/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8578e-0 - 0s 970us/step - loss: 2.2945e-05\n",
      "Epoch 982/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.4228e-0 - 0s 1ms/step - loss: 3.1506e-05\n",
      "Epoch 983/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.8255e-0 - 0s 1ms/step - loss: 4.0068e-05\n",
      "Epoch 984/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.7143e-0 - 0s 1ms/step - loss: 2.0863e-05\n",
      "Epoch 985/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.2323e-0 - 0s 977us/step - loss: 1.4425e-05\n",
      "Epoch 986/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6815e-0 - 0s 1ms/step - loss: 1.4205e-05\n",
      "Epoch 987/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.2378e-0 - 0s 965us/step - loss: 1.9600e-05\n",
      "Epoch 988/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.7601e-0 - 0s 1ms/step - loss: 1.3390e-05\n",
      "Epoch 989/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.0951e-0 - 0s 1ms/step - loss: 1.2706e-05\n",
      "Epoch 990/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.7354e-0 - 0s 1ms/step - loss: 2.0150e-05\n",
      "Epoch 991/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.3342e-0 - 0s 1ms/step - loss: 2.4958e-05\n",
      "Epoch 992/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 9.9614e-0 - 0s 1ms/step - loss: 1.3446e-05\n",
      "Epoch 993/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.8947e-0 - 0s 945us/step - loss: 1.4323e-05\n",
      "Epoch 994/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.6482e-0 - 0s 1ms/step - loss: 1.4900e-05\n",
      "Epoch 995/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.0406e-0 - 0s 960us/step - loss: 1.7282e-05\n",
      "Epoch 996/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 3.2805e-0 - 0s 974us/step - loss: 2.8707e-05\n",
      "Epoch 997/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.1837e-0 - 0s 1ms/step - loss: 1.9654e-05\n",
      "Epoch 998/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 2.3289e-0 - 0s 955us/step - loss: 1.8940e-05\n",
      "Epoch 999/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 7.4757e-0 - 0s 990us/step - loss: 1.5185e-05\n",
      "Epoch 1000/1000\n",
      "4/4 [==============================] - ETA: 0s - loss: 1.4505e-0 - 0s 1ms/step - loss: 1.4119e-05\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<tensorflow.python.keras.callbacks.History at 0x7fefe6465390>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import tensorflow as tf\n",
    "model = tf.keras.Sequential()\n",
    "model.add(tf.keras.layers.Dense(units = 1, activation = 'linear', input_shape=[1]))\n",
    "model.add(tf.keras.layers.Dense(units = 128, activation = 'relu'))\n",
    "model.add(tf.keras.layers.Dense(units = 64, activation = 'relu'))\n",
    "model.add(tf.keras.layers.Dense(units = 32, activation = 'relu'))\n",
    "model.add(tf.keras.layers.Dense(units = 64, activation = 'relu'))\n",
    "model.add(tf.keras.layers.Dense(units = 128, activation = 'relu'))\n",
    "model.add(tf.keras.layers.Dense(units = 1, activation = 'linear'))\n",
    "model.compile(loss='mse', optimizer=\"adam\")\n",
    "model.summary()\n",
    "# Training\n",
    "model.fit( time, message, epochs=1000, verbose=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Prediction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "newtimepoints_scaled = np.linspace(time[0] - (time[1] - time[0]),time[-1], 10000)\n",
    "y_predicted_scaled = model.predict(newtimepoints_scaled)\n",
    "newtimepoints = newtimepoints_scaled*(1594247110.290019 - 1594247088.289515) + 1594247088.289515\n",
    "y_predicted = y_predicted_scaled*(112 - 33) + 33"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Display the result\n",
    "import matplotlib.pylab as pylab\n",
    "params = {'legend.fontsize': 'x-large',\n",
    "          'figure.figsize': (15, 5),\n",
    "         'axes.labelsize': 'x-large',\n",
    "         'axes.titlesize':'x-large',\n",
    "         'xtick.labelsize':'x-large',\n",
    "         'ytick.labelsize':'x-large'}\n",
    "pylab.rcParams.update(params)\n",
    "plt.scatter(time*(1594247110.290019 - 1594247088.289515) + 1594247088.289515, message*(112 - 33) + 33, label='Original Data')\n",
    "plt.scatter(newtimepoints, y_predicted, c = 'red', s = 1, label = 'Interpolated Data')\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Message')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Differentiation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_interpolation = pd.DataFrame()\n",
    "df_interpolation['Time'] = newtimepoints\n",
    "df_interpolation['Message'] = y_predicted\n",
    "df_interpolation['diff'] = df_interpolation['Message'].diff()/df_interpolation['Time'].diff()\n",
    "\n",
    "df_original = pd.DataFrame()\n",
    "df_original['Time'] = time*(1594247110.290019 - 1594247088.289515) + 1594247088.289515\n",
    "df_original['Message']  = message*(112 - 33) + 33\n",
    "df_original['diff'] = df_original['Message'].diff()/df_original['Time'].diff()\n",
    "\n",
    "# Display the result\n",
    "import matplotlib.pylab as pylab\n",
    "params = {'legend.fontsize': 'x-large',\n",
    "          'figure.figsize': (15, 5),\n",
    "         'axes.labelsize': 'x-large',\n",
    "         'axes.titlesize':'x-large',\n",
    "         'xtick.labelsize':'x-large',\n",
    "         'ytick.labelsize':'x-large'}\n",
    "pylab.rcParams.update(params)\n",
    "plt.scatter(df_original['Time'], df_original['diff'], label='Derivative on Original Data')\n",
    "plt.scatter(df_interpolation['Time'], df_interpolation['diff'], s= 10, c = 'red', label='Derivative on Interpolated Data')\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Message')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.5 64-bit ('dbn': conda)",
   "language": "python",
   "name": "python37564bitdbnconda0ff40c201a374a3db2aacabb837785f4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

